SUSY in the Sky with Gravitons

Picture yourself in the wave zone of a gravitational scattering event of two massive, spinning compact bodies (black holes, neutron stars or stars). We show that this system of genuine astrophysical interest enjoys a hidden $\mathcal{N}=2$ supersymmetry, at least to the order of spin-squared (quadrupole) interactions in arbitrary $D$ spacetime dimensions. Using the ${\mathcal N}=2$ supersymmetric worldline action, augmented by finite-size corrections for the non-Kerr black hole case, we build a quadratic-in-spin extension to the worldline quantum field theory (WQFT) formalism introduced in our previous work, and calculate the two bodies' deflection and spin kick to sub-leading order in the post-Minkowskian expansion in Newton's constant $G$. For spins aligned to the normal vector of the scattering plane we also obtain the scattering angle. All $D$-dimensional observables are derived from an eikonal phase given as the free energy of the WQFT, that is invariant under the $\mathcal{N}=2$ supersymmetry transformations.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*SUSY in the Sky with Gravitons*)


(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Scalars/constants*)


(* ::Text:: *)
(*-- d (spacetime dimension)*)
(*-- \[Gamma] := v1.v2 (Lorentz boost factor)*)
(*--m[i]:=m_i (masses)*)
(*-- eE:= energy, eE=Sqrt[m[1]^2+m[2]^2+2\[Gamma]*m[1]m[2]]*)
(*-- CE[i] := C_{E,i} (Wilson coefficients)*)
(*-- mB := |b| (modulus of the impact parameter, see below)*)
(*-- trS[i,j] := tr[S_i.S_j]*)


(* ::Subsection:: *)
(*Vectors*)


(* ::Text:: *)
(*-- b := b2-b1 (impact parameter, with modulus mB)*)
(*-- v[i] := v_i (velocities)*)


(* ::Subsection:: *)
(*Tensors*)


(* ::Text:: *)
(*-- dot[x,y] := x.y (Lorentz inner product)*)
(*-- eta[\[Mu],\[Nu]] := \[Eta]^{\[Mu]\[Nu]} (Minkowski metric tensor)*)
(*-- S[i][\[Mu],\[Nu]] := S_i^{\[Mu]\[Nu]} (constant spin tensor)*)
(*-- S[i,j][\[Mu],\[Nu]] := (S_i . S_j)^{\[Mu]\[Nu]} (contracted spin tensors)*)


(* ::Section:: *)
(*Eikonal Phase \[Chi]*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[Chi][1] = (2*mB^(4 - d)*Pi^(2 - d/2)*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[-2 + d/2]*m[1]*m[2])/((-2 + d)*Sqrt[-1 + \[Gamma]^2]) - 
 ((-4 + d)*mB^(2 - d)*Pi^(2 - d/2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[-2 + d/2]*m[1]*m[2]*trS[1, 1])/((-2 + d)*Sqrt[-1 + \[Gamma]^2]) + 
 ((-4 + d)*mB^(2 - d)*Pi^(2 - d/2)*\[Gamma]*Gamma[-2 + d/2]*m[1]*m[2]*trS[1, 2])/Sqrt[-1 + \[Gamma]^2] - 
 ((-4 + d)*mB^(2 - d)*Pi^(2 - d/2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[2])*Gamma[-2 + d/2]*m[1]*m[2]*trS[2, 2])/((-2 + d)*Sqrt[-1 + \[Gamma]^2]) - 
 (2*(-4 + d)*mB^(2 - d)*Pi^(2 - d/2)*\[Gamma]*Gamma[-2 + d/2]*m[1]*m[2]*S[1][b, v[2]])/Sqrt[-1 + \[Gamma]^2] + 
 ((-4 + d)*(-2 + d)*Pi^(2 - d/2)*Gamma[-2 + d/2]*m[1]*m[2]*S[1][b, v[2]]^2)/(mB^d*Sqrt[-1 + \[Gamma]^2]) + 
 (2*(-4 + d)*mB^(2 - d)*Pi^(2 - d/2)*\[Gamma]*Gamma[-2 + d/2]*m[1]*m[2]*S[2][b, v[1]])/Sqrt[-1 + \[Gamma]^2] - 
 ((-4 + d)*(-2 + d)*Pi^(2 - d/2)*Gamma[-2 + d/2]*m[1]*m[2]*S[1][b, v[2]]*S[2][b, v[1]])/(mB^d*Sqrt[-1 + \[Gamma]^2]) + 
 ((-4 + d)*(-2 + d)*Pi^(2 - d/2)*Gamma[-2 + d/2]*m[1]*m[2]*S[2][b, v[1]]^2)/(mB^d*Sqrt[-1 + \[Gamma]^2]) - 
 ((-4 + d)*Pi^(2 - d/2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[-2 + d/2]*m[1]*m[2]*S[1, 1][b, b])/(mB^d*Sqrt[-1 + \[Gamma]^2]) - 
 ((-4 + d)*mB^(2 - d)*Pi^(2 - d/2)*(1 - d - CE[1] + (-2 + d)*\[Gamma]^2*(1 + CE[1]))*Gamma[-2 + d/2]*m[1]*m[2]*S[1, 1][v[2], v[2]])/((-2 + d)*(-1 + \[Gamma]^2)^(3/2)) + 
 ((-4 + d)*(-2 + d)*Pi^(2 - d/2)*\[Gamma]*Gamma[-2 + d/2]*m[1]*m[2]*S[1, 2][b, b])/(mB^d*Sqrt[-1 + \[Gamma]^2]) - 
 ((-4 + d)*mB^(2 - d)*Pi^(2 - d/2)*Gamma[-2 + d/2]*m[1]*m[2]*S[1, 2][v[2], v[1]])/(-1 + \[Gamma]^2)^(3/2) - 
 ((-4 + d)*Pi^(2 - d/2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[2])*Gamma[-2 + d/2]*m[1]*m[2]*S[2, 2][b, b])/(mB^d*Sqrt[-1 + \[Gamma]^2]) - 
 ((-4 + d)*mB^(2 - d)*Pi^(2 - d/2)*(1 - d - CE[2] + (-2 + d)*\[Gamma]^2*(1 + CE[2]))*Gamma[-2 + d/2]*m[1]*m[2]*S[2, 2][v[1], v[1]])/((-2 + d)*(-1 + \[Gamma]^2)^(3/2));


(* ::Subsection::Closed:: *)
(*2PM*)


\[Chi][2] = ((-3 + d)*mB^(7 - 2*d)*Pi^(7/2 - d)*(3 - 6*(-5 + 2*d)*\[Gamma]^2 + (15 - 16*d + 4*d^2)*\[Gamma]^4)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2]))/
  ((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) - 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(-4*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^4*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 
      2*d^3*\[Gamma]^2*((3 + 12*CE[1] + \[Gamma]^2*(1 + 20*CE[1]))*m[1] + 2*(2 + (5 + 11*\[Gamma]^2)*CE[1])*m[2]) - 
      2*d*((5 - CE[1] + \[Gamma]^4*(5 + 11*CE[1]) + 2*\[Gamma]^2*(7 + 31*CE[1]))*m[1] + 2*(2 + 6*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 21*CE[1]))*m[2]) + 
      d^2*((9 + 6*CE[1] + 2*\[Gamma]^2*(11 + 50*CE[1]) + \[Gamma]^4*(9 + 62*CE[1]))*m[1] + 4*(1 + 2*CE[1] + 18*\[Gamma]^4*CE[1] + \[Gamma]^2*(9 + 22*CE[1]))*m[2])) + 
    (-7 + 2*d)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 
      2*d^4*\[Gamma]^2*((5 + 12*CE[1] + \[Gamma]^2*(-1 + 32*CE[1]))*m[1] + 2*(2 + (7 + 15*\[Gamma]^2)*CE[1])*m[2]) + 
      2*d*((7 + 19*CE[1] + 2*\[Gamma]^2*(29 + 59*CE[1]) + \[Gamma]^4*(7 + 79*CE[1]))*m[1] + 6*(2 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 29*CE[1]))*m[2]) + 
      d^3*((7 + 6*CE[1] + 12*\[Gamma]^2*(5 + 13*CE[1]) + 3*\[Gamma]^4*(-1 + 66*CE[1]))*m[1] + 4*(1 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(15 + 49*CE[1]))*m[2]) - 
      d^2*((17 + 24*CE[1] + 2*\[Gamma]^2*(71 + 172*CE[1]) + \[Gamma]^4*(9 + 280*CE[1]))*m[1] + 4*(5 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(37 + 113*CE[1]))*m[2])))*trS[1, 1])/
  (8*(-2 + d)^3*d*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[3/2 - d/2]*Gamma[-3 + d]) + 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[(-3 + d)/2]^2*((21 - 13*d + 2*d^2)*Gamma[3/2 - d/2]*Gamma[-7/2 + d] - 4*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*m[1]*
   m[2]*(m[1] + m[2])*trS[1, 2])/(2*(-2 + d)*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[3/2 - d/2]*Gamma[-3 + d]) - 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(-4*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^4*\[Gamma]^4*CE[2]*(m[1] + m[2]) - 
      2*d^3*\[Gamma]^2*(2*(2 + (5 + 11*\[Gamma]^2)*CE[2])*m[1] + (3 + 12*CE[2] + \[Gamma]^2*(1 + 20*CE[2]))*m[2]) - 
      2*d*(2*(2 + 6*CE[2] + 9*\[Gamma]^4*CE[2] + \[Gamma]^2*(10 + 21*CE[2]))*m[1] + (5 - CE[2] + \[Gamma]^4*(5 + 11*CE[2]) + 2*\[Gamma]^2*(7 + 31*CE[2]))*m[2]) + 
      d^2*(4*(1 + 2*CE[2] + 18*\[Gamma]^4*CE[2] + \[Gamma]^2*(9 + 22*CE[2]))*m[1] + (9 + 6*CE[2] + 2*\[Gamma]^2*(11 + 50*CE[2]) + \[Gamma]^4*(9 + 62*CE[2]))*m[2])) + 
    (-7 + 2*d)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^5*\[Gamma]^4*CE[2]*(m[1] + m[2]) - 
      2*d^4*\[Gamma]^2*(2*(2 + (7 + 15*\[Gamma]^2)*CE[2])*m[1] + (5 + 12*CE[2] + \[Gamma]^2*(-1 + 32*CE[2]))*m[2]) + 
      d^3*(4*(1 + CE[2] + 40*\[Gamma]^4*CE[2] + \[Gamma]^2*(15 + 49*CE[2]))*m[1] + (7 + 6*CE[2] + 12*\[Gamma]^2*(5 + 13*CE[2]) + 3*\[Gamma]^4*(-1 + 66*CE[2]))*m[2]) + 
      2*d*(6*(2 + CE[2] + 6*\[Gamma]^4*CE[2] + \[Gamma]^2*(10 + 29*CE[2]))*m[1] + (7 + 19*CE[2] + 2*\[Gamma]^2*(29 + 59*CE[2]) + \[Gamma]^4*(7 + 79*CE[2]))*m[2]) - 
      d^2*(4*(5 + 4*CE[2] + 45*\[Gamma]^4*CE[2] + \[Gamma]^2*(37 + 113*CE[2]))*m[1] + (17 + 24*CE[2] + 2*\[Gamma]^2*(71 + 172*CE[2]) + \[Gamma]^4*(9 + 280*CE[2]))*m[2])))*trS[2, 2])/
  (8*(-2 + d)^3*d*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[3/2 - d/2]*Gamma[-3 + d]) - 
 ((-3 + d)*(-7 + 2*d)*mB^(5 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(2*(-2 + d)*m[1] + (-5 + 2*d)*m[2])*S[1][b, v[2]])/
  ((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) + ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
   ((-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[1] + 2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[2])*S[1][b, v[2]]^2)/
  (4*(-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) + ((-3 + d)*(-7 + 2*d)*mB^(5 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*
   Gamma[(-3 + d)/2]^2*m[1]*m[2]*((-5 + 2*d)*m[1] + 2*(-2 + d)*m[2])*S[2][b, v[1]])/((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) - 
 (3*(-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*(-1 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[1][b, v[2]]*
   S[2][b, v[1]])/(2*(-2 + d)*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) + 
 ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[1] + 
    (-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[2])*S[2][b, v[1]]^2)/(4*(-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) - 
 ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 
    2*d^4*\[Gamma]^2*((5 + 12*CE[1] + \[Gamma]^2*(-1 + 32*CE[1]))*m[1] + 2*(2 + (7 + 15*\[Gamma]^2)*CE[1])*m[2]) + 
    2*d*((7 + 19*CE[1] + 2*\[Gamma]^2*(29 + 59*CE[1]) + \[Gamma]^4*(7 + 79*CE[1]))*m[1] + 6*(2 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 29*CE[1]))*m[2]) + 
    d^3*((7 + 6*CE[1] + 12*\[Gamma]^2*(5 + 13*CE[1]) + 3*\[Gamma]^4*(-1 + 66*CE[1]))*m[1] + 4*(1 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(15 + 49*CE[1]))*m[2]) - 
    d^2*((17 + 24*CE[1] + 2*\[Gamma]^2*(71 + 172*CE[1]) + \[Gamma]^4*(9 + 280*CE[1]))*m[1] + 4*(5 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(37 + 113*CE[1]))*m[2]))*S[1, 1][b, b])/
  (8*(-2 + d)^3*d*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) - 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*Gamma[(-3 + d)/2]^2*m[1]*m[2]*((-7 + 2*d)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 
      8*d^5*\[Gamma]^2*(-2 + \[Gamma]^2*(2 + CE[1]))*(m[1] + m[2]) - 2*d^4*((-5 + \[Gamma]^2*(-53 + 12*CE[1]) + \[Gamma]^4*(62 + 32*CE[1]))*m[1] + 
        2*(-2 + 3*\[Gamma]^4*(12 + 5*CE[1]) + \[Gamma]^2*(-32 + 7*CE[1]))*m[2]) + 2*d*((-29 + 19*CE[1] + 2*\[Gamma]^2*(-7 + 59*CE[1]) + \[Gamma]^4*(115 + 79*CE[1]))*m[1] + 
        6*(-8 + CE[1] + 6*\[Gamma]^4*(5 + CE[1]) + \[Gamma]^2*(-10 + 29*CE[1]))*m[2]) + d^3*((-51 + 6*CE[1] + 33*\[Gamma]^4*(11 + 6*CE[1]) + 4*\[Gamma]^2*(-62 + 39*CE[1]))*m[1] + 
        4*(-14 + CE[1] + \[Gamma]^4*(119 + 40*CE[1]) + \[Gamma]^2*(-89 + 49*CE[1]))*m[2]) - d^2*((-95 + 24*CE[1] + \[Gamma]^4*(473 + 280*CE[1]) + \[Gamma]^2*(-210 + 344*CE[1]))*m[1] + 
        4*(4*(-8 + CE[1]) + 9*\[Gamma]^4*(19 + 5*CE[1]) + \[Gamma]^2*(-97 + 113*CE[1]))*m[2])) - 8*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*
     (12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] - d^3*((-3 + 2*\[Gamma]^2*(5 + 8*CE[1]) + \[Gamma]^4*(1 + 48*CE[1]))*m[1] + 2*(-CE[1] + 11*\[Gamma]^4*CE[1] + \[Gamma]^2*(4 + 22*CE[1]))*m[2]) + 
      d^2*((-5 + 10*CE[1] + 6*\[Gamma]^2*(7 + 10*CE[1]) + \[Gamma]^4*(3 + 98*CE[1]))*m[1] + 4*(1 - 2*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(9 + 35*CE[1]))*m[2]) - 
      2*d*((1 + 13*CE[1] + 22*\[Gamma]^2*(1 + CE[1]) + \[Gamma]^4*(1 + 37*CE[1]))*m[1] + (4 - 3*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(20 + 66*CE[1]))*m[2]) + 
      4*d^4*\[Gamma]^2*CE[1]*(m[2] + \[Gamma]^2*(2*m[1] + m[2]))))*S[1, 1][v[2], v[2]])/(8*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(5/2)*Gamma[3/2 - d/2]*Gamma[-3 + d]) + 
 ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[1, 2][b, b])/
  (2*(-2 + d)*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) + 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*Gamma[(-3 + d)/2]^2*((63 - 39*d + 6*d^2 - 3*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^2 + 2*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^4)*Gamma[3/2 - d/2]*
     Gamma[-7/2 + d] + 8*\[Gamma]^2*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*m[1]*m[2]*(m[1] + m[2])*S[1, 2][v[2], v[1]])/
  (2*(-2 + d)*(-1 + \[Gamma]^2)^(5/2)*Gamma[3/2 - d/2]*Gamma[-3 + d]) - ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
   (-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^5*\[Gamma]^4*CE[2]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*(2*(2 + (7 + 15*\[Gamma]^2)*CE[2])*m[1] + (5 + 12*CE[2] + \[Gamma]^2*(-1 + 32*CE[2]))*m[2]) + 
    d^3*(4*(1 + CE[2] + 40*\[Gamma]^4*CE[2] + \[Gamma]^2*(15 + 49*CE[2]))*m[1] + (7 + 6*CE[2] + 12*\[Gamma]^2*(5 + 13*CE[2]) + 3*\[Gamma]^4*(-1 + 66*CE[2]))*m[2]) + 
    2*d*(6*(2 + CE[2] + 6*\[Gamma]^4*CE[2] + \[Gamma]^2*(10 + 29*CE[2]))*m[1] + (7 + 19*CE[2] + 2*\[Gamma]^2*(29 + 59*CE[2]) + \[Gamma]^4*(7 + 79*CE[2]))*m[2]) - 
    d^2*(4*(5 + 4*CE[2] + 45*\[Gamma]^4*CE[2] + \[Gamma]^2*(37 + 113*CE[2]))*m[1] + (17 + 24*CE[2] + 2*\[Gamma]^2*(71 + 172*CE[2]) + \[Gamma]^4*(9 + 280*CE[2]))*m[2]))*S[2, 2][b, b])/
  (8*(-2 + d)^3*d*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) - 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*Gamma[(-3 + d)/2]^2*m[1]*m[2]*((-7 + 2*d)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 
      8*d^5*\[Gamma]^2*(-2 + \[Gamma]^2*(2 + CE[2]))*(m[1] + m[2]) - 2*d^4*(2*(-2 + 3*\[Gamma]^4*(12 + 5*CE[2]) + \[Gamma]^2*(-32 + 7*CE[2]))*m[1] + 
        (-5 + \[Gamma]^2*(-53 + 12*CE[2]) + \[Gamma]^4*(62 + 32*CE[2]))*m[2]) + d^3*(4*(-14 + CE[2] + \[Gamma]^4*(119 + 40*CE[2]) + \[Gamma]^2*(-89 + 49*CE[2]))*m[1] + 
        (-51 + 6*CE[2] + 33*\[Gamma]^4*(11 + 6*CE[2]) + 4*\[Gamma]^2*(-62 + 39*CE[2]))*m[2]) + 2*d*(6*(-8 + CE[2] + 6*\[Gamma]^4*(5 + CE[2]) + \[Gamma]^2*(-10 + 29*CE[2]))*m[1] + 
        (-29 + 19*CE[2] + 2*\[Gamma]^2*(-7 + 59*CE[2]) + \[Gamma]^4*(115 + 79*CE[2]))*m[2]) - d^2*(4*(4*(-8 + CE[2]) + 9*\[Gamma]^4*(19 + 5*CE[2]) + \[Gamma]^2*(-97 + 113*CE[2]))*m[1] + 
        (-95 + 24*CE[2] + \[Gamma]^4*(473 + 280*CE[2]) + \[Gamma]^2*(-210 + 344*CE[2]))*m[2])) - 8*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*
     (12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 4*d^4*\[Gamma]^2*CE[2]*((1 + \[Gamma]^2)*m[1] + 2*\[Gamma]^2*m[2]) - 2*d*((4 - 3*CE[2] + 9*\[Gamma]^4*CE[2] + \[Gamma]^2*(20 + 66*CE[2]))*m[1] + 
        (1 + 13*CE[2] + 22*\[Gamma]^2*(1 + CE[2]) + \[Gamma]^4*(1 + 37*CE[2]))*m[2]) + d^2*(4*(1 - 2*CE[2] + 9*\[Gamma]^4*CE[2] + \[Gamma]^2*(9 + 35*CE[2]))*m[1] + 
        (-5 + 10*CE[2] + 6*\[Gamma]^2*(7 + 10*CE[2]) + \[Gamma]^4*(3 + 98*CE[2]))*m[2]) - d^3*(-2*CE[2]*m[1] - 3*m[2] + 2*\[Gamma]^2*((4 + 22*CE[2])*m[1] + (5 + 8*CE[2])*m[2]) + 
        \[Gamma]^4*(m[2] + CE[2]*(22*m[1] + 48*m[2])))))*S[2, 2][v[1], v[1]])/(8*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(5/2)*Gamma[3/2 - d/2]*Gamma[-3 + d]);


(* ::Section:: *)
(*Momentum Impulse <\[CapitalDelta]p>*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]p[1][ix_] := -(((-4 + d)*mB^(-2 - d)*Pi^(2 - d/2)*Gamma[-2 + d/2]*m[1]*m[2]*(b[ix]*(-2*mB^4 - 2*mB^4*\[Gamma]^2 + 2*d*mB^4*\[Gamma]^2 + 4*mB^4*\[Gamma]^4 - 2*d*mB^4*\[Gamma]^4 - 2*mB^2*trS[1, 1] + 
      d*mB^2*trS[1, 1] + 2*mB^2*\[Gamma]^2*trS[1, 1] - d*mB^2*\[Gamma]^2*trS[1, 1] - 2*mB^2*CE[1]*trS[1, 1] + d*mB^2*CE[1]*trS[1, 1] - 2*mB^2*\[Gamma]^2*CE[1]*trS[1, 1] + 
      3*d*mB^2*\[Gamma]^2*CE[1]*trS[1, 1] - d^2*mB^2*\[Gamma]^2*CE[1]*trS[1, 1] + 4*mB^2*\[Gamma]^4*CE[1]*trS[1, 1] - 4*d*mB^2*\[Gamma]^4*CE[1]*trS[1, 1] + d^2*mB^2*\[Gamma]^4*CE[1]*trS[1, 1] + 
      4*mB^2*\[Gamma]*trS[1, 2] - 4*d*mB^2*\[Gamma]*trS[1, 2] + d^2*mB^2*\[Gamma]*trS[1, 2] - 4*mB^2*\[Gamma]^3*trS[1, 2] + 4*d*mB^2*\[Gamma]^3*trS[1, 2] - d^2*mB^2*\[Gamma]^3*trS[1, 2] - 2*mB^2*trS[2, 2] + 
      d*mB^2*trS[2, 2] + 2*mB^2*\[Gamma]^2*trS[2, 2] - d*mB^2*\[Gamma]^2*trS[2, 2] - 2*mB^2*CE[2]*trS[2, 2] + d*mB^2*CE[2]*trS[2, 2] - 2*mB^2*\[Gamma]^2*CE[2]*trS[2, 2] + 
      3*d*mB^2*\[Gamma]^2*CE[2]*trS[2, 2] - d^2*mB^2*\[Gamma]^2*CE[2]*trS[2, 2] + 4*mB^2*\[Gamma]^4*CE[2]*trS[2, 2] - 4*d*mB^2*\[Gamma]^4*CE[2]*trS[2, 2] + d^2*mB^2*\[Gamma]^4*CE[2]*trS[2, 2] - 
      (-2 + d)^2*d*(-1 + \[Gamma]^2)*S[1][b, v[2]]^2 - 2*(-2 + d)^2*mB^2*\[Gamma]*(-1 + \[Gamma]^2)*S[2][b, v[1]] - (-2 + d)^2*d*(-1 + \[Gamma]^2)*S[2][b, v[1]]^2 + 
      (-2 + d)^2*(-1 + \[Gamma]^2)*S[1][b, v[2]]*(2*mB^2*\[Gamma] + d*S[2][b, v[1]]) - 2*d*S[1, 1][b, b] + d^2*S[1, 1][b, b] + 2*d*\[Gamma]^2*S[1, 1][b, b] - d^2*\[Gamma]^2*S[1, 1][b, b] - 
      2*d*CE[1]*S[1, 1][b, b] + d^2*CE[1]*S[1, 1][b, b] - 2*d*\[Gamma]^2*CE[1]*S[1, 1][b, b] + 3*d^2*\[Gamma]^2*CE[1]*S[1, 1][b, b] - d^3*\[Gamma]^2*CE[1]*S[1, 1][b, b] + 
      4*d*\[Gamma]^4*CE[1]*S[1, 1][b, b] - 4*d^2*\[Gamma]^4*CE[1]*S[1, 1][b, b] + d^3*\[Gamma]^4*CE[1]*S[1, 1][b, b] - 2*mB^2*S[1, 1][v[2], v[2]] + 3*d*mB^2*S[1, 1][v[2], v[2]] - 
      d^2*mB^2*S[1, 1][v[2], v[2]] + 4*mB^2*\[Gamma]^2*S[1, 1][v[2], v[2]] - 4*d*mB^2*\[Gamma]^2*S[1, 1][v[2], v[2]] + d^2*mB^2*\[Gamma]^2*S[1, 1][v[2], v[2]] + 
      2*mB^2*CE[1]*S[1, 1][v[2], v[2]] - d*mB^2*CE[1]*S[1, 1][v[2], v[2]] + 4*mB^2*\[Gamma]^2*CE[1]*S[1, 1][v[2], v[2]] - 4*d*mB^2*\[Gamma]^2*CE[1]*S[1, 1][v[2], v[2]] + 
      d^2*mB^2*\[Gamma]^2*CE[1]*S[1, 1][v[2], v[2]] + 4*d*\[Gamma]*S[1, 2][b, b] - 4*d^2*\[Gamma]*S[1, 2][b, b] + d^3*\[Gamma]*S[1, 2][b, b] - 4*d*\[Gamma]^3*S[1, 2][b, b] + 4*d^2*\[Gamma]^3*S[1, 2][b, b] - 
      d^3*\[Gamma]^3*S[1, 2][b, b] + 4*mB^2*S[1, 2][v[2], v[1]] - 4*d*mB^2*S[1, 2][v[2], v[1]] + d^2*mB^2*S[1, 2][v[2], v[1]] - 2*d*S[2, 2][b, b] + d^2*S[2, 2][b, b] + 
      2*d*\[Gamma]^2*S[2, 2][b, b] - d^2*\[Gamma]^2*S[2, 2][b, b] - 2*d*CE[2]*S[2, 2][b, b] + d^2*CE[2]*S[2, 2][b, b] - 2*d*\[Gamma]^2*CE[2]*S[2, 2][b, b] + 3*d^2*\[Gamma]^2*CE[2]*S[2, 2][b, b] - 
      d^3*\[Gamma]^2*CE[2]*S[2, 2][b, b] + 4*d*\[Gamma]^4*CE[2]*S[2, 2][b, b] - 4*d^2*\[Gamma]^4*CE[2]*S[2, 2][b, b] + d^3*\[Gamma]^4*CE[2]*S[2, 2][b, b] - 2*mB^2*S[2, 2][v[1], v[1]] + 
      3*d*mB^2*S[2, 2][v[1], v[1]] - d^2*mB^2*S[2, 2][v[1], v[1]] + 4*mB^2*\[Gamma]^2*S[2, 2][v[1], v[1]] - 4*d*mB^2*\[Gamma]^2*S[2, 2][v[1], v[1]] + 
      d^2*mB^2*\[Gamma]^2*S[2, 2][v[1], v[1]] + 2*mB^2*CE[2]*S[2, 2][v[1], v[1]] - d*mB^2*CE[2]*S[2, 2][v[1], v[1]] + 4*mB^2*\[Gamma]^2*CE[2]*S[2, 2][v[1], v[1]] - 
      4*d*mB^2*\[Gamma]^2*CE[2]*S[2, 2][v[1], v[1]] + d^2*mB^2*\[Gamma]^2*CE[2]*S[2, 2][v[1], v[1]]) + 
    (-2 + d)*mB^2*((-1 + \[Gamma]^2)*S[1][ix, v[2]]*(2*mB^2*\[Gamma] - 2*(-2 + d)*S[1][b, v[2]] + (-2 + d)*S[2][b, v[1]]) - 
      (-1 + \[Gamma]^2)*(2*mB^2*\[Gamma] - (-2 + d)*S[1][b, v[2]] + 2*(-2 + d)*S[2][b, v[1]])*S[2][ix, v[1]] + 2*S[1, 1][b, ix] - 2*\[Gamma]^2*S[1, 1][b, ix] + 2*CE[1]*S[1, 1][b, ix] + 
      2*\[Gamma]^2*CE[1]*S[1, 1][b, ix] - 2*d*\[Gamma]^2*CE[1]*S[1, 1][b, ix] - 4*\[Gamma]^4*CE[1]*S[1, 1][b, ix] + 2*d*\[Gamma]^4*CE[1]*S[1, 1][b, ix] - 2*\[Gamma]*S[1, 2][b, ix] + 
      d*\[Gamma]*S[1, 2][b, ix] + 2*\[Gamma]^3*S[1, 2][b, ix] - d*\[Gamma]^3*S[1, 2][b, ix] - 2*\[Gamma]*S[1, 2][ix, b] + d*\[Gamma]*S[1, 2][ix, b] + 2*\[Gamma]^3*S[1, 2][ix, b] - d*\[Gamma]^3*S[1, 2][ix, b] + 
      2*S[2, 2][b, ix] - 2*\[Gamma]^2*S[2, 2][b, ix] + 2*CE[2]*S[2, 2][b, ix] + 2*\[Gamma]^2*CE[2]*S[2, 2][b, ix] - 2*d*\[Gamma]^2*CE[2]*S[2, 2][b, ix] - 4*\[Gamma]^4*CE[2]*S[2, 2][b, ix] + 
      2*d*\[Gamma]^4*CE[2]*S[2, 2][b, ix] + 2*\[Gamma]*S[1, 1][b, v[2]]*v[1][ix] + 2*\[Gamma]*CE[1]*S[1, 1][b, v[2]]*v[1][ix] + 4*\[Gamma]^3*CE[1]*S[1, 1][b, v[2]]*v[1][ix] - 
      2*d*\[Gamma]^3*CE[1]*S[1, 1][b, v[2]]*v[1][ix] + 2*\[Gamma]*S[1, 2][b, v[1]]*v[1][ix] - d*\[Gamma]*S[1, 2][b, v[1]]*v[1][ix] - 2*\[Gamma]^2*S[1, 2][v[2], b]*v[1][ix] + 
      d*\[Gamma]^2*S[1, 2][v[2], b]*v[1][ix] - 2*S[2, 2][b, v[1]]*v[1][ix] - 2*CE[2]*S[2, 2][b, v[1]]*v[1][ix] - 4*\[Gamma]^2*CE[2]*S[2, 2][b, v[1]]*v[1][ix] + 
      2*d*\[Gamma]^2*CE[2]*S[2, 2][b, v[1]]*v[1][ix] - 2*S[1, 1][b, v[2]]*v[2][ix] - 2*CE[1]*S[1, 1][b, v[2]]*v[2][ix] - 4*\[Gamma]^2*CE[1]*S[1, 1][b, v[2]]*v[2][ix] + 
      2*d*\[Gamma]^2*CE[1]*S[1, 1][b, v[2]]*v[2][ix] - 2*\[Gamma]^2*S[1, 2][b, v[1]]*v[2][ix] + d*\[Gamma]^2*S[1, 2][b, v[1]]*v[2][ix] + 2*\[Gamma]*S[1, 2][v[2], b]*v[2][ix] - 
      d*\[Gamma]*S[1, 2][v[2], b]*v[2][ix] + 2*\[Gamma]*S[2, 2][b, v[1]]*v[2][ix] + 2*\[Gamma]*CE[2]*S[2, 2][b, v[1]]*v[2][ix] + 4*\[Gamma]^3*CE[2]*S[2, 2][b, v[1]]*v[2][ix] - 
      2*d*\[Gamma]^3*CE[2]*S[2, 2][b, v[1]]*v[2][ix])))/((-2 + d)*(-1 + \[Gamma]^2)^(3/2)))


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]p[2][ix_] := S[1][ix, v[2]]*(-(((-3 + d)*(-7 + 2*d)*mB^(5 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
      (2*(-2 + d)*m[1] + (-5 + 2*d)*m[2]))/((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d])) + 
   ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*((-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[1] + 
      2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[2])*S[1][b, v[2]])/(2*(-2 + d)^2*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) - 
   (3*(-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*(-1 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[2][b, v[1]])/
    (2*(-2 + d)*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d])) - 
 S[1][b, ix]*((-4*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(-2*(-2 + d)*\[Gamma]*m[1] + 2*(-2 + d)^2*\[Gamma]^3*m[1] - m[2] + 
      (-2 + d)^2*\[Gamma]^2*m[2]))/((-2 + d)^2*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   (8*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*((-1 + 2*(-2 + d)*\[Gamma]^2)*m[1] + (-2 + d)*\[Gamma]*m[2])*S[1][b, v[2]])/
    ((-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]) - (4*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*
     ((-1 + 4*(-2 + d)*\[Gamma]^2)*m[1] + (-2 + d)*\[Gamma]*m[2])*S[2][b, v[1]])/((-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d])) - 
 S[2][b, ix]*((-4*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*((-1 + (-2 + d)^2*\[Gamma]^2)*m[1] + 2*(-2 + d)*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*m[2]))/
    ((-2 + d)^2*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]) + (4*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*
     ((-2 + d)*\[Gamma]*m[1] - m[2] + 4*(-2 + d)*\[Gamma]^2*m[2])*S[1][b, v[2]])/((-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   (8*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*((-2 + d)*\[Gamma]*m[1] - m[2] + 2*(-2 + d)*\[Gamma]^2*m[2])*S[2][b, v[1]])/
    ((-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d])) + 
 (((-3 + d)*(-7 + 2*d)*mB^(5 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*((-5 + 2*d)*m[1] + 2*(-2 + d)*m[2]))/
    ((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) - (3*(-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*(-1 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*
     Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[1][b, v[2]])/(2*(-2 + d)*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) + 
   ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[1] + 
      (-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[2])*S[2][b, v[1]])/(2*(-2 + d)^2*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]))*S[2][ix, v[1]] - 
 ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 
    2*d^4*\[Gamma]^2*((5 + 12*CE[1] + \[Gamma]^2*(-1 + 32*CE[1]))*m[1] + 2*(2 + (7 + 15*\[Gamma]^2)*CE[1])*m[2]) + 
    2*d*((7 + 19*CE[1] + 2*\[Gamma]^2*(29 + 59*CE[1]) + \[Gamma]^4*(7 + 79*CE[1]))*m[1] + 6*(2 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 29*CE[1]))*m[2]) + 
    d^3*((7 + 6*CE[1] + 12*\[Gamma]^2*(5 + 13*CE[1]) + 3*\[Gamma]^4*(-1 + 66*CE[1]))*m[1] + 4*(1 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(15 + 49*CE[1]))*m[2]) - 
    d^2*((17 + 24*CE[1] + 2*\[Gamma]^2*(71 + 172*CE[1]) + \[Gamma]^4*(9 + 280*CE[1]))*m[1] + 4*(5 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(37 + 113*CE[1]))*m[2]))*S[1, 1][b, ix])/
  (4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) + (4*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
   (-2*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[2 - d/2]*Gamma[-2 + d]*((-1 + (-2 + d)*\[Gamma]^2)*m[1] + (-3 + d)*\[Gamma]*m[2]) + 
    (-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*((-1 + d + CE[1] + (-2 + d)^2*\[Gamma]^4*(2 + CE[1]) - 2*(-2 + d)*\[Gamma]^2*(-1 + d + CE[1]))*m[1] + 
      \[Gamma]*(-1 - d^2 - d*(-3 + CE[1]) + 3*CE[1] + (-2 + d)*\[Gamma]^2*(-2 + d - 3*CE[1] + d*CE[1]))*m[2]))*S[1, 1][ix, v[2]])/
  ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) + 
 ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[1, 2][b, ix])/
  (2*(-2 + d)*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) + ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
   m[1]*m[2]*(m[1] + m[2])*S[1, 2][ix, b])/(2*(-2 + d)*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) - 
 (2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
   ((-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*((1 - 5*(-2 + d)*\[Gamma]^2 + 4*(-2 + d)*\[Gamma]^4)*m[1] - (-3 + d)*\[Gamma]*m[2]) + 
    2*\[Gamma]*Gamma[2 - d/2]*Gamma[-2 + d]*((-3 + d)*\[Gamma]*m[1] - m[2] + (-2 + d)*\[Gamma]^2*m[2]))*S[1, 2][ix, v[1]])/((-3 + d)*(-2 + d)*(-1 + \[Gamma]^2)^2*Gamma[1 - d/2]*Gamma[2 - d/2]*
   Gamma[-4 + d]) - (2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
   (2*\[Gamma]*Gamma[2 - d/2]*Gamma[-2 + d]*(m[1] - (-2 + d)*\[Gamma]^2*m[1] - (-3 + d)*\[Gamma]*m[2]) - (-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*
     (-((-3 + d)*\[Gamma]*m[1]) + m[2] - 5*(-2 + d)*\[Gamma]^2*m[2] + 4*(-2 + d)*\[Gamma]^4*m[2]))*S[1, 2][v[2], ix])/((-3 + d)*(-2 + d)*(-1 + \[Gamma]^2)^2*Gamma[1 - d/2]*Gamma[2 - d/2]*
   Gamma[-4 + d]) - ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
   (-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^5*\[Gamma]^4*CE[2]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*(2*(2 + (7 + 15*\[Gamma]^2)*CE[2])*m[1] + (5 + 12*CE[2] + \[Gamma]^2*(-1 + 32*CE[2]))*m[2]) + 
    d^3*(4*(1 + CE[2] + 40*\[Gamma]^4*CE[2] + \[Gamma]^2*(15 + 49*CE[2]))*m[1] + (7 + 6*CE[2] + 12*\[Gamma]^2*(5 + 13*CE[2]) + 3*\[Gamma]^4*(-1 + 66*CE[2]))*m[2]) + 
    2*d*(6*(2 + CE[2] + 6*\[Gamma]^4*CE[2] + \[Gamma]^2*(10 + 29*CE[2]))*m[1] + (7 + 19*CE[2] + 2*\[Gamma]^2*(29 + 59*CE[2]) + \[Gamma]^4*(7 + 79*CE[2]))*m[2]) - 
    d^2*(4*(5 + 4*CE[2] + 45*\[Gamma]^4*CE[2] + \[Gamma]^2*(37 + 113*CE[2]))*m[1] + (17 + 24*CE[2] + 2*\[Gamma]^2*(71 + 172*CE[2]) + \[Gamma]^4*(9 + 280*CE[2]))*m[2]))*S[2, 2][b, ix])/
  (4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) - (4*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
   (-2*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[2])*Gamma[2 - d/2]*Gamma[-2 + d]*((-3 + d)*\[Gamma]*m[1] - m[2] + (-2 + d)*\[Gamma]^2*m[2]) + 
    (-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*(-(\[Gamma]*(1 + d^2 + d*(-3 + CE[2]) - 3*CE[2])*m[1]) + (-2 + d)*\[Gamma]^3*(-2 + d - 3*CE[2] + d*CE[2])*m[1] + 
      (-2 + d)^2*\[Gamma]^4*(2 + CE[2])*m[2] + (-1 + d + CE[2])*m[2] - 2*(-2 + d)*\[Gamma]^2*(-1 + d + CE[2])*m[2]))*S[2, 2][ix, v[1]])/
  ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) - 
 b[ix]*(-(((-3 + d)*(-7 + 2*d)*mB^(5 - 2*d)*Pi^(7/2 - d)*(3 - 6*(-5 + 2*d)*\[Gamma]^2 + (15 - 16*d + 4*d^2)*\[Gamma]^4)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2]))/
     ((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d])) + ((-5 + 2*d)*mB^(3 - 4*d)*Pi^(7/2 - d)*(-1 + \[Gamma]^2)^(-3/2 - d)*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     (-4*(mB^2*(-1 + \[Gamma]^2))^d*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^4*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 
        2*d^3*\[Gamma]^2*((3 + 12*CE[1] + \[Gamma]^2*(1 + 20*CE[1]))*m[1] + 2*(2 + (5 + 11*\[Gamma]^2)*CE[1])*m[2]) - 2*d*((5 - CE[1] + \[Gamma]^4*(5 + 11*CE[1]) + 2*\[Gamma]^2*(7 + 31*CE[1]))*m[1] + 
          2*(2 + 6*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 21*CE[1]))*m[2]) + d^2*((9 + 6*CE[1] + 2*\[Gamma]^2*(11 + 50*CE[1]) + \[Gamma]^4*(9 + 62*CE[1]))*m[1] + 
          4*(1 + 2*CE[1] + 18*\[Gamma]^4*CE[1] + \[Gamma]^2*(9 + 22*CE[1]))*m[2])) + (-7 + 2*d)*mB^(2*d)*(-1 + \[Gamma]^2)^d*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*
       (-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*((5 + 12*CE[1] + \[Gamma]^2*(-1 + 32*CE[1]))*m[1] + 2*(2 + (7 + 15*\[Gamma]^2)*CE[1])*m[2]) + 
        2*d*((7 + 19*CE[1] + 2*\[Gamma]^2*(29 + 59*CE[1]) + \[Gamma]^4*(7 + 79*CE[1]))*m[1] + 6*(2 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 29*CE[1]))*m[2]) + 
        d^3*((7 + 6*CE[1] + 12*\[Gamma]^2*(5 + 13*CE[1]) + 3*\[Gamma]^4*(-1 + 66*CE[1]))*m[1] + 4*(1 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(15 + 49*CE[1]))*m[2]) - 
        d^2*((17 + 24*CE[1] + 2*\[Gamma]^2*(71 + 172*CE[1]) + \[Gamma]^4*(9 + 280*CE[1]))*m[1] + 4*(5 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(37 + 113*CE[1]))*m[2])))*trS[1, 1])/
    (8*(-2 + d)^3*d*Gamma[3/2 - d/2]*Gamma[-3 + d]) - ((-5 + 2*d)*mB^(3 - 4*d)*Pi^(7/2 - d)*\[Gamma]*(-1 + \[Gamma]^2)^(-3/2 - d)*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[(-3 + d)/2]^2*
     ((21 - 13*d + 2*d^2)*mB^(2*d)*(-1 + \[Gamma]^2)^d*Gamma[3/2 - d/2]*Gamma[-7/2 + d] - 4*(mB^2*(-1 + \[Gamma]^2))^d*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*m[1]*m[2]*(m[1] + m[2])*
     trS[1, 2])/(2*(-2 + d)*Gamma[3/2 - d/2]*Gamma[-3 + d]) + ((-5 + 2*d)*mB^(3 - 4*d)*Pi^(7/2 - d)*(-1 + \[Gamma]^2)^(-3/2 - d)*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     (-4*(mB^2*(-1 + \[Gamma]^2))^d*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^4*\[Gamma]^4*CE[2]*(m[1] + m[2]) - 
        2*d^3*\[Gamma]^2*(2*(2 + (5 + 11*\[Gamma]^2)*CE[2])*m[1] + (3 + 12*CE[2] + \[Gamma]^2*(1 + 20*CE[2]))*m[2]) - 2*d*(2*(2 + 6*CE[2] + 9*\[Gamma]^4*CE[2] + \[Gamma]^2*(10 + 21*CE[2]))*m[1] + 
          (5 - CE[2] + \[Gamma]^4*(5 + 11*CE[2]) + 2*\[Gamma]^2*(7 + 31*CE[2]))*m[2]) + d^2*(4*(1 + 2*CE[2] + 18*\[Gamma]^4*CE[2] + \[Gamma]^2*(9 + 22*CE[2]))*m[1] + 
          (9 + 6*CE[2] + 2*\[Gamma]^2*(11 + 50*CE[2]) + \[Gamma]^4*(9 + 62*CE[2]))*m[2])) + (-7 + 2*d)*mB^(2*d)*(-1 + \[Gamma]^2)^d*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*
       (-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^5*\[Gamma]^4*CE[2]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*(2*(2 + (7 + 15*\[Gamma]^2)*CE[2])*m[1] + (5 + 12*CE[2] + \[Gamma]^2*(-1 + 32*CE[2]))*m[2]) + 
        d^3*(4*(1 + CE[2] + 40*\[Gamma]^4*CE[2] + \[Gamma]^2*(15 + 49*CE[2]))*m[1] + (7 + 6*CE[2] + 12*\[Gamma]^2*(5 + 13*CE[2]) + 3*\[Gamma]^4*(-1 + 66*CE[2]))*m[2]) + 
        2*d*(6*(2 + CE[2] + 6*\[Gamma]^4*CE[2] + \[Gamma]^2*(10 + 29*CE[2]))*m[1] + (7 + 19*CE[2] + 2*\[Gamma]^2*(29 + 59*CE[2]) + \[Gamma]^4*(7 + 79*CE[2]))*m[2]) - 
        d^2*(4*(5 + 4*CE[2] + 45*\[Gamma]^4*CE[2] + \[Gamma]^2*(37 + 113*CE[2]))*m[1] + (17 + 24*CE[2] + 2*\[Gamma]^2*(71 + 172*CE[2]) + \[Gamma]^4*(9 + 280*CE[2]))*m[2])))*trS[2, 2])/
    (8*(-2 + d)^3*d*Gamma[3/2 - d/2]*Gamma[-3 + d]) - ((-7 + 2*d)*(-5 + 2*d)*(-3 + 2*d)*mB^(1 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     ((-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[1] + 2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[2])*S[1][b, v[2]]^2)/
    (4*(-2 + d)^2*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) - ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*
     Gamma[(-3 + d)/2]^2*m[1]*m[2]*((-5 + 2*d)*m[1] + 2*(-2 + d)*m[2])*S[2][b, v[1]])/((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) - 
   ((-7 + 2*d)*(-5 + 2*d)*(-3 + 2*d)*mB^(1 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[1] + 
      (-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[2])*S[2][b, v[1]]^2)/(4*(-2 + d)^2*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) - 
   S[1][b, v[2]]*(-(((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
        (2*(-2 + d)*m[1] + (-5 + 2*d)*m[2]))/((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d])) - 
     (3*(-7 + 2*d)*(-5 + 2*d)*(9 - 9*d + 2*d^2)*mB^(1 - 2*d)*Pi^(7/2 - d)*(-1 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[2][b, v[1]])/
      (2*(-2 + d)*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d])) + ((-7 + 2*d)*(-5 + 2*d)*(-3 + 2*d)*mB^(1 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     (-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*((5 + 12*CE[1] + \[Gamma]^2*(-1 + 32*CE[1]))*m[1] + 2*(2 + (7 + 15*\[Gamma]^2)*CE[1])*m[2]) + 
      2*d*((7 + 19*CE[1] + 2*\[Gamma]^2*(29 + 59*CE[1]) + \[Gamma]^4*(7 + 79*CE[1]))*m[1] + 6*(2 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 29*CE[1]))*m[2]) + 
      d^3*((7 + 6*CE[1] + 12*\[Gamma]^2*(5 + 13*CE[1]) + 3*\[Gamma]^4*(-1 + 66*CE[1]))*m[1] + 4*(1 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(15 + 49*CE[1]))*m[2]) - 
      d^2*((17 + 24*CE[1] + 2*\[Gamma]^2*(71 + 172*CE[1]) + \[Gamma]^4*(9 + 280*CE[1]))*m[1] + 4*(5 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(37 + 113*CE[1]))*m[2]))*S[1, 1][b, b])/
    (8*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) - (8*mB^(2 - 2*d)*Pi^(4 - d)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*
     m[2]*((-1 + (-2 + d)*\[Gamma]^2)*m[1] + (-3 + d)*\[Gamma]*m[2])*S[1, 1][b, v[2]])/((-2 + d)*(-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   ((-5 + 2*d)*mB^(3 - 4*d)*Pi^(7/2 - d)*(-1 + \[Gamma]^2)^(1/2 - d)*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     ((-7 + 2*d)*mB^(2*d)*(-1 + \[Gamma]^2)^d*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^2*(-2 + \[Gamma]^2*(2 + CE[1]))*(m[1] + m[2]) - 
        2*d^4*((-5 + \[Gamma]^2*(-53 + 12*CE[1]) + \[Gamma]^4*(62 + 32*CE[1]))*m[1] + 2*(-2 + 3*\[Gamma]^4*(12 + 5*CE[1]) + \[Gamma]^2*(-32 + 7*CE[1]))*m[2]) + 
        2*d*((-29 + 19*CE[1] + 2*\[Gamma]^2*(-7 + 59*CE[1]) + \[Gamma]^4*(115 + 79*CE[1]))*m[1] + 6*(-8 + CE[1] + 6*\[Gamma]^4*(5 + CE[1]) + \[Gamma]^2*(-10 + 29*CE[1]))*m[2]) + 
        d^3*((-51 + 6*CE[1] + 33*\[Gamma]^4*(11 + 6*CE[1]) + 4*\[Gamma]^2*(-62 + 39*CE[1]))*m[1] + 4*(-14 + CE[1] + \[Gamma]^4*(119 + 40*CE[1]) + \[Gamma]^2*(-89 + 49*CE[1]))*m[2]) - 
        d^2*((-95 + 24*CE[1] + \[Gamma]^4*(473 + 280*CE[1]) + \[Gamma]^2*(-210 + 344*CE[1]))*m[1] + 4*(4*(-8 + CE[1]) + 9*\[Gamma]^4*(19 + 5*CE[1]) + \[Gamma]^2*(-97 + 113*CE[1]))*m[2])) - 
      8*(mB^2*(-1 + \[Gamma]^2))^d*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] - d^3*((-3 + 2*\[Gamma]^2*(5 + 8*CE[1]) + \[Gamma]^4*(1 + 48*CE[1]))*m[1] + 
          2*(-CE[1] + 11*\[Gamma]^4*CE[1] + \[Gamma]^2*(4 + 22*CE[1]))*m[2]) + d^2*((-5 + 10*CE[1] + 6*\[Gamma]^2*(7 + 10*CE[1]) + \[Gamma]^4*(3 + 98*CE[1]))*m[1] + 
          4*(1 - 2*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(9 + 35*CE[1]))*m[2]) - 2*d*((1 + 13*CE[1] + 22*\[Gamma]^2*(1 + CE[1]) + \[Gamma]^4*(1 + 37*CE[1]))*m[1] + 
          (4 - 3*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(20 + 66*CE[1]))*m[2]) + 4*d^4*\[Gamma]^2*CE[1]*(m[2] + \[Gamma]^2*(2*m[1] + m[2]))))*S[1, 1][v[2], v[2]])/
    (8*(-2 + d)^3*d*(-1 + \[Gamma])^3*(1 + \[Gamma])^3*Gamma[3/2 - d/2]*Gamma[-3 + d]) - ((-7 + 2*d)*(-5 + 2*d)*(9 - 9*d + 2*d^2)*mB^(1 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*
     Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[1, 2][b, b])/(2*(-2 + d)*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) - 
   (4*mB^(2 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*((-3 + d)*\[Gamma]*m[1] - m[2] + (-2 + d)*\[Gamma]^2*m[2])*S[1, 2][b, v[1]])/
    ((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) + (4*mB^(2 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*
     ((-1 + (-2 + d)*\[Gamma]^2)*m[1] + (-3 + d)*\[Gamma]*m[2])*S[1, 2][v[2], b])/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   ((-5 + 2*d)*mB^(3 - 4*d)*Pi^(7/2 - d)*(-1 + \[Gamma]^2)^(-5/2 - d)*Gamma[(-3 + d)/2]^2*((21 - 13*d + 2*d^2)*mB^(2*d)*(-1 + \[Gamma]^2)^d*(3 + (9 - 6*d)*\[Gamma]^2 + (-6 + 4*d)*\[Gamma]^4)*
       Gamma[3/2 - d/2]*Gamma[-7/2 + d] + 8*\[Gamma]^2*(mB^2*(-1 + \[Gamma]^2))^d*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*m[1]*m[2]*(m[1] + m[2])*S[1, 2][v[2], v[1]])/
    (2*(-2 + d)*Gamma[3/2 - d/2]*Gamma[-3 + d]) + ((-7 + 2*d)*(-5 + 2*d)*(-3 + 2*d)*mB^(1 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     (-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^5*\[Gamma]^4*CE[2]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*(2*(2 + (7 + 15*\[Gamma]^2)*CE[2])*m[1] + (5 + 12*CE[2] + \[Gamma]^2*(-1 + 32*CE[2]))*m[2]) + 
      d^3*(4*(1 + CE[2] + 40*\[Gamma]^4*CE[2] + \[Gamma]^2*(15 + 49*CE[2]))*m[1] + (7 + 6*CE[2] + 12*\[Gamma]^2*(5 + 13*CE[2]) + 3*\[Gamma]^4*(-1 + 66*CE[2]))*m[2]) + 
      2*d*(6*(2 + CE[2] + 6*\[Gamma]^4*CE[2] + \[Gamma]^2*(10 + 29*CE[2]))*m[1] + (7 + 19*CE[2] + 2*\[Gamma]^2*(29 + 59*CE[2]) + \[Gamma]^4*(7 + 79*CE[2]))*m[2]) - 
      d^2*(4*(5 + 4*CE[2] + 45*\[Gamma]^4*CE[2] + \[Gamma]^2*(37 + 113*CE[2]))*m[1] + (17 + 24*CE[2] + 2*\[Gamma]^2*(71 + 172*CE[2]) + \[Gamma]^4*(9 + 280*CE[2]))*m[2]))*S[2, 2][b, b])/
    (8*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) + (8*mB^(2 - 2*d)*Pi^(4 - d)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[2])*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*
     m[2]*((-3 + d)*\[Gamma]*m[1] - m[2] + (-2 + d)*\[Gamma]^2*m[2])*S[2, 2][b, v[1]])/((-2 + d)*(-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   ((-5 + 2*d)*mB^(3 - 4*d)*Pi^(7/2 - d)*(-1 + \[Gamma]^2)^(1/2 - d)*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     ((-7 + 2*d)*mB^(2*d)*(-1 + \[Gamma]^2)^d*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^5*\[Gamma]^2*(-2 + \[Gamma]^2*(2 + CE[2]))*(m[1] + m[2]) - 
        2*d^4*(2*(-2 + 3*\[Gamma]^4*(12 + 5*CE[2]) + \[Gamma]^2*(-32 + 7*CE[2]))*m[1] + (-5 + \[Gamma]^2*(-53 + 12*CE[2]) + \[Gamma]^4*(62 + 32*CE[2]))*m[2]) + 
        d^3*(4*(-14 + CE[2] + \[Gamma]^4*(119 + 40*CE[2]) + \[Gamma]^2*(-89 + 49*CE[2]))*m[1] + (-51 + 6*CE[2] + 33*\[Gamma]^4*(11 + 6*CE[2]) + 4*\[Gamma]^2*(-62 + 39*CE[2]))*m[2]) + 
        2*d*(6*(-8 + CE[2] + 6*\[Gamma]^4*(5 + CE[2]) + \[Gamma]^2*(-10 + 29*CE[2]))*m[1] + (-29 + 19*CE[2] + 2*\[Gamma]^2*(-7 + 59*CE[2]) + \[Gamma]^4*(115 + 79*CE[2]))*m[2]) - 
        d^2*(4*(4*(-8 + CE[2]) + 9*\[Gamma]^4*(19 + 5*CE[2]) + \[Gamma]^2*(-97 + 113*CE[2]))*m[1] + (-95 + 24*CE[2] + \[Gamma]^4*(473 + 280*CE[2]) + \[Gamma]^2*(-210 + 344*CE[2]))*m[2])) - 
      8*(mB^2*(-1 + \[Gamma]^2))^d*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 4*d^4*\[Gamma]^2*CE[2]*((1 + \[Gamma]^2)*m[1] + 2*\[Gamma]^2*m[2]) - 
        2*d*((4 - 3*CE[2] + 9*\[Gamma]^4*CE[2] + \[Gamma]^2*(20 + 66*CE[2]))*m[1] + (1 + 13*CE[2] + 22*\[Gamma]^2*(1 + CE[2]) + \[Gamma]^4*(1 + 37*CE[2]))*m[2]) + 
        d^2*(4*(1 - 2*CE[2] + 9*\[Gamma]^4*CE[2] + \[Gamma]^2*(9 + 35*CE[2]))*m[1] + (-5 + 10*CE[2] + 6*\[Gamma]^2*(7 + 10*CE[2]) + \[Gamma]^4*(3 + 98*CE[2]))*m[2]) - 
        d^3*(-2*CE[2]*m[1] - 3*m[2] + 2*\[Gamma]^2*((4 + 22*CE[2])*m[1] + (5 + 8*CE[2])*m[2]) + \[Gamma]^4*(m[2] + CE[2]*(22*m[1] + 48*m[2])))))*S[2, 2][v[1], v[1]])/
    (8*(-2 + d)^3*d*(-1 + \[Gamma])^3*(1 + \[Gamma])^3*Gamma[3/2 - d/2]*Gamma[-3 + d])) + 
 ((4*mB^(6 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)^2*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(\[Gamma]*m[1] + m[2]))/
    ((-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[2 - d/2]*Gamma[-4 + d]) - (2*mB^(4 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[3 - d/2]*
     Gamma[-2 + d/2]^2*((6 - 5*d + d^2)*Gamma[1 - d/2]*Gamma[-3 + d] - 2*Gamma[2 - d/2]*Gamma[-2 + d])*m[1]*m[2]*(\[Gamma]*m[1] + m[2])*trS[1, 1])/
    ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   (2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*((6 - 5*d + d^2)*Gamma[1 - d/2]*Gamma[-3 + d] - 2*Gamma[2 - d/2]*Gamma[-2 + d])*m[1]*
     m[2]*(\[Gamma]*m[1] + m[2])*trS[1, 2])/((-3 + d)*(-2 + d)*(-1 + \[Gamma]^2)^2*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   (2*mB^(4 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[2])*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*
     ((6 - 5*d + d^2)*Gamma[1 - d/2]*Gamma[-3 + d] - 2*Gamma[2 - d/2]*Gamma[-2 + d])*m[1]*m[2]*(\[Gamma]*m[1] + m[2])*trS[2, 2])/
    ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   (4*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(-(d*\[Gamma]*m[1]) + 2*(2 - 3*d + d^2)*\[Gamma]^3*m[1] - (-2 + d)*m[2] + 
      2*(-2 + d)^2*\[Gamma]^2*m[2])*S[1][b, v[2]]^2)/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   (4*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*((-1 - (8 - 6*d + d^2)*\[Gamma]^2 + 2*(-3 + d)*(-2 + d)^2*\[Gamma]^4)*m[1] + 
      2*(-2 + d)^2*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*m[2])*S[2][b, v[1]])/((-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   (4*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*((-2 + d)*\[Gamma]*m[1] + 2*(6 - 5*d + d^2)*\[Gamma]^3*m[1] - d*m[2] + 
      2*(2 - 3*d + d^2)*\[Gamma]^2*m[2])*S[2][b, v[1]]^2)/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   S[1][b, v[2]]*((4*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(-2*(-2 + d)^2*\[Gamma]*m[1] + 2*(-2 + d)^3*\[Gamma]^3*m[1] + 
        (-13 + 10*d - 2*d^2)*m[2] + (-2 + d)^2*(-5 + 2*d)*\[Gamma]^2*m[2]))/((-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[2 - d/2]*Gamma[-4 + d]) + 
     (4*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(-(\[Gamma]*m[1]) + 3*(-2 + d)^2*\[Gamma]^3*m[1] - (-1 + d)*m[2] + 
        (10 - 11*d + 3*d^2)*\[Gamma]^2*m[2])*S[2][b, v[1]])/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d])) - 
   (4*mB^(2 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(\[Gamma]*m[1] + m[2])*
     S[1, 1][b, b])/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) + ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     (-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*((5 + 12*CE[1] + \[Gamma]^2*(-1 + 32*CE[1]))*m[1] + 2*(2 + (7 + 15*\[Gamma]^2)*CE[1])*m[2]) + 
      2*d*((7 + 19*CE[1] + 2*\[Gamma]^2*(29 + 59*CE[1]) + \[Gamma]^4*(7 + 79*CE[1]))*m[1] + 6*(2 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 29*CE[1]))*m[2]) + 
      d^3*((7 + 6*CE[1] + 12*\[Gamma]^2*(5 + 13*CE[1]) + 3*\[Gamma]^4*(-1 + 66*CE[1]))*m[1] + 4*(1 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(15 + 49*CE[1]))*m[2]) - 
      d^2*((17 + 24*CE[1] + 2*\[Gamma]^2*(71 + 172*CE[1]) + \[Gamma]^4*(9 + 280*CE[1]))*m[1] + 4*(5 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(37 + 113*CE[1]))*m[2]))*S[1, 1][b, v[2]])/
    (4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(5/2)*Gamma[-3 + d]) - (2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
     (-2*Gamma[2 - d/2]*Gamma[-2 + d]*(3*(-2 + d)^2*\[Gamma]^5*CE[1]*m[1] - 2*(-2 + d)*\[Gamma]^3*(2 + 3*CE[1])*m[1] + \[Gamma]*(1 + d + 3*CE[1])*m[1] + 
        (16 - 14*d + 3*d^2)*\[Gamma]^4*CE[1]*m[2] - 2*(-5 + 2*d)*\[Gamma]^2*(1 + CE[1])*m[2] + (-1 + d + CE[1])*m[2]) + (-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*
       (-2*(-2 + d)*\[Gamma]^3*(2 + d^2 + d*(-2 + CE[1]))*m[1] + d*\[Gamma]*(-1 + d + CE[1])*m[1] + (-2 + d)^2*\[Gamma]^5*(-2 + d*(2 + CE[1]))*m[1] + (-2 + d)*(-1 + d + CE[1])*m[2] - 
        2*\[Gamma]^2*(-7 + d^3 + d^2*(-5 + CE[1]) - 3*d*(-3 + CE[1]) + CE[1])*m[2] + (-2 + d)*\[Gamma]^4*(8 - 2*CE[1] + d^2*(2 + CE[1]) - 2*d*(4 + CE[1]))*m[2]))*S[1, 1][v[2], v[2]])/
    ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma]^2)^3*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   (4*(-2 + d)*mB^(2 - 2*d)*Pi^(4 - d)*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(\[Gamma]*m[1] + m[2])*S[1, 2][b, b])/
    ((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) + ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
     m[1]*m[2]*(m[1] + m[2])*S[1, 2][b, v[1]])/(2*(-2 + d)*(-1 + \[Gamma]^2)^(5/2)*Gamma[-3 + d]) - 
   ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]^2*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[1, 2][v[2], b])/
    (2*(-2 + d)*(-1 + \[Gamma]^2)^(5/2)*Gamma[-3 + d]) + (2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
     (2*Gamma[2 - d/2]*Gamma[-2 + d]*(-2*\[Gamma]*m[1] + (-3 + d)*\[Gamma]^3*m[1] + 2*(-2 + d)*\[Gamma]^5*m[1] - m[2] - 2*\[Gamma]^2*m[2] + 3*(-2 + d)*\[Gamma]^4*m[2]) + 
      (-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*(2*\[Gamma]*m[1] + (-10 + 11*d - 3*d^2)*\[Gamma]^3*m[1] + 2*(-2 + d)^2*\[Gamma]^5*m[1] + (-1 + d)*m[2] + (-7 + 10*d - 3*d^2)*\[Gamma]^2*m[2] + 
        2*(-2 + d)^2*\[Gamma]^4*m[2]))*S[1, 2][v[2], v[1]])/((-3 + d)*(-2 + d)*(-1 + \[Gamma]^2)^3*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   (4*mB^(2 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[2])*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(\[Gamma]*m[1] + m[2])*
     S[2, 2][b, b])/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) - ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     (-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^5*\[Gamma]^4*CE[2]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*(2*(2 + (7 + 15*\[Gamma]^2)*CE[2])*m[1] + (5 + 12*CE[2] + \[Gamma]^2*(-1 + 32*CE[2]))*m[2]) + 
      d^3*(4*(1 + CE[2] + 40*\[Gamma]^4*CE[2] + \[Gamma]^2*(15 + 49*CE[2]))*m[1] + (7 + 6*CE[2] + 12*\[Gamma]^2*(5 + 13*CE[2]) + 3*\[Gamma]^4*(-1 + 66*CE[2]))*m[2]) + 
      2*d*(6*(2 + CE[2] + 6*\[Gamma]^4*CE[2] + \[Gamma]^2*(10 + 29*CE[2]))*m[1] + (7 + 19*CE[2] + 2*\[Gamma]^2*(29 + 59*CE[2]) + \[Gamma]^4*(7 + 79*CE[2]))*m[2]) - 
      d^2*(4*(5 + 4*CE[2] + 45*\[Gamma]^4*CE[2] + \[Gamma]^2*(37 + 113*CE[2]))*m[1] + (17 + 24*CE[2] + 2*\[Gamma]^2*(71 + 172*CE[2]) + \[Gamma]^4*(9 + 280*CE[2]))*m[2]))*S[2, 2][b, v[1]])/
    (4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(5/2)*Gamma[-3 + d]) - (2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
     (-2*Gamma[2 - d/2]*Gamma[-2 + d]*((-2 + d)^2*\[Gamma]^5*CE[2]*m[1] + 2*(-2 + d)*\[Gamma]^3*(-1 + (-4 + d)*CE[2])*m[1] - \[Gamma]*(-5 + d - 7*CE[2] + 2*d*CE[2])*m[1] + 
        3*(-2 + d)^2*\[Gamma]^4*CE[2]*m[2] - 2*(-2 + d)*\[Gamma]^2*(2 + 3*CE[2])*m[2] + (1 + d + 3*CE[2])*m[2]) + (-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*
       (-(\[Gamma]*(d^2 + d*(-3 + CE[2]) - 4*CE[2])*m[1]) - 2*(-2 + d)*\[Gamma]^3*(6 - 5*d + d^2 + CE[2])*m[1] + (-2 + d)^2*\[Gamma]^5*(d*(2 + CE[2]) - 2*(3 + CE[2]))*m[1] - 
        2*(-2 + d)*\[Gamma]^2*(2 + d^2 + d*(-2 + CE[2]))*m[2] + d*(-1 + d + CE[2])*m[2] + (-2 + d)^2*\[Gamma]^4*(-2 + d*(2 + CE[2]))*m[2]))*S[2, 2][v[1], v[1]])/
    ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma]^2)^3*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]))*v[1][ix] + 
 ((-4*mB^(6 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)^2*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(m[1] + \[Gamma]*m[2]))/
    ((-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[2 - d/2]*Gamma[-4 + d]) + (2*mB^(4 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[3 - d/2]*
     Gamma[-2 + d/2]^2*((6 - 5*d + d^2)*Gamma[1 - d/2]*Gamma[-3 + d] - 2*Gamma[2 - d/2]*Gamma[-2 + d])*m[1]*m[2]*(m[1] + \[Gamma]*m[2])*trS[1, 1])/
    ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   (2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*((6 - 5*d + d^2)*Gamma[1 - d/2]*Gamma[-3 + d] - 2*Gamma[2 - d/2]*Gamma[-2 + d])*m[1]*
     m[2]*(m[1] + \[Gamma]*m[2])*trS[1, 2])/((-3 + d)*(-2 + d)*(-1 + \[Gamma]^2)^2*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   (2*mB^(4 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[2])*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*
     ((6 - 5*d + d^2)*Gamma[1 - d/2]*Gamma[-3 + d] - 2*Gamma[2 - d/2]*Gamma[-2 + d])*m[1]*m[2]*(m[1] + \[Gamma]*m[2])*trS[2, 2])/
    ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   (4*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(-(d*m[1]) + 2*(2 - 3*d + d^2)*\[Gamma]^2*m[1] + (-2 + d)*\[Gamma]*m[2] + 
      2*(6 - 5*d + d^2)*\[Gamma]^3*m[2])*S[1][b, v[2]]^2)/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   (4*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*((-13 + 10*d - 2*d^2 + (-2 + d)^2*(-5 + 2*d)*\[Gamma]^2)*m[1] + 
      2*(-2 + d)^2*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*m[2])*S[2][b, v[1]])/((-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   (4*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*((-2 + d)*(-1 + 2*(-2 + d)*\[Gamma]^2)*m[1] + \[Gamma]*(-d + 2*(2 - 3*d + d^2)*\[Gamma]^2)*m[2])*
     S[2][b, v[1]]^2)/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   S[1][b, v[2]]*((-4*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(-2*(-2 + d)^2*\[Gamma]*m[1] + 2*(-2 + d)^3*\[Gamma]^3*m[1] - m[2] - 
        (8 - 6*d + d^2)*\[Gamma]^2*m[2] + 2*(-3 + d)*(-2 + d)^2*\[Gamma]^4*m[2]))/((-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[2 - d/2]*Gamma[-4 + d]) - 
     (4*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*((1 - d + (10 - 11*d + 3*d^2)*\[Gamma]^2)*m[1] + \[Gamma]*(-1 + 3*(-2 + d)^2*\[Gamma]^2)*m[2])*
       S[2][b, v[1]])/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d])) + (4*mB^(2 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[3 - d/2]*
     Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(m[1] + \[Gamma]*m[2])*S[1, 1][b, b])/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 
      2*d^4*\[Gamma]^2*((5 + 12*CE[1] + \[Gamma]^2*(-1 + 32*CE[1]))*m[1] + 2*(2 + (7 + 15*\[Gamma]^2)*CE[1])*m[2]) + 
      2*d*((7 + 19*CE[1] + 2*\[Gamma]^2*(29 + 59*CE[1]) + \[Gamma]^4*(7 + 79*CE[1]))*m[1] + 6*(2 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 29*CE[1]))*m[2]) + 
      d^3*((7 + 6*CE[1] + 12*\[Gamma]^2*(5 + 13*CE[1]) + 3*\[Gamma]^4*(-1 + 66*CE[1]))*m[1] + 4*(1 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(15 + 49*CE[1]))*m[2]) - 
      d^2*((17 + 24*CE[1] + 2*\[Gamma]^2*(71 + 172*CE[1]) + \[Gamma]^4*(9 + 280*CE[1]))*m[1] + 4*(5 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(37 + 113*CE[1]))*m[2]))*S[1, 1][b, v[2]])/
    (4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(5/2)*Gamma[-3 + d]) + (2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
     ((-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*(-2*(-2 + d)*\[Gamma]^2*(2 + d^2 + d*(-2 + CE[1]))*m[1] + d*(-1 + d + CE[1])*m[1] + (-2 + d)^2*\[Gamma]^4*(-2 + d*(2 + CE[1]))*m[1] - 
        \[Gamma]*(d^2 + d*(-3 + CE[1]) - 4*CE[1])*m[2] - 2*(-2 + d)*\[Gamma]^3*(6 - 5*d + d^2 + CE[1])*m[2] + (-2 + d)^2*\[Gamma]^5*(d*(2 + CE[1]) - 2*(3 + CE[1]))*m[2]) - 
      2*Gamma[2 - d/2]*Gamma[-2 + d]*((1 + d + 3*CE[1] + 3*(-2 + d)^2*\[Gamma]^4*CE[1] - 2*(-2 + d)*\[Gamma]^2*(2 + 3*CE[1]))*m[1] + 
        \[Gamma]*(5 + 7*CE[1] + (-2 + d)^2*\[Gamma]^4*CE[1] - d*(1 + 2*CE[1]) + 2*(-2 + d)*\[Gamma]^2*(-1 + (-4 + d)*CE[1]))*m[2]))*S[1, 1][v[2], v[2]])/
    ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma]^2)^3*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) - 
   (4*(-2 + d)*mB^(2 - 2*d)*Pi^(4 - d)*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(m[1] + \[Gamma]*m[2])*S[1, 2][b, b])/
    ((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) - ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]^2*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*
     Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[1, 2][b, v[1]])/(2*(-2 + d)*(-1 + \[Gamma]^2)^(5/2)*Gamma[-3 + d]) + 
   ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*(m[1] + m[2])*S[1, 2][v[2], b])/
    (2*(-2 + d)*(-1 + \[Gamma]^2)^(5/2)*Gamma[-3 + d]) - (2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
     (2*Gamma[2 - d/2]*Gamma[-2 + d]*((-1 - 2*\[Gamma]^2 + 3*(-2 + d)*\[Gamma]^4)*m[1] + \[Gamma]*(-2 + (-3 + d)*\[Gamma]^2 + 2*(-2 + d)*\[Gamma]^4)*m[2]) + 
      (-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*((-1 + d + (-7 + 10*d - 3*d^2)*\[Gamma]^2 + 2*(-2 + d)^2*\[Gamma]^4)*m[1] + \[Gamma]*(2 + (-10 + 11*d - 3*d^2)*\[Gamma]^2 + 2*(-2 + d)^2*\[Gamma]^4)*m[2]))*
     S[1, 2][v[2], v[1]])/((-3 + d)*(-2 + d)*(-1 + \[Gamma]^2)^3*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]) + 
   (4*mB^(2 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[2])*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[1]*m[2]*(m[1] + \[Gamma]*m[2])*
     S[2, 2][b, b])/((-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) + ((-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[1]*m[2]*
     (-12*(-1 + \[Gamma]^2)^2*CE[2]*m[2] + 8*d^5*\[Gamma]^4*CE[2]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*(2*(2 + (7 + 15*\[Gamma]^2)*CE[2])*m[1] + (5 + 12*CE[2] + \[Gamma]^2*(-1 + 32*CE[2]))*m[2]) + 
      d^3*(4*(1 + CE[2] + 40*\[Gamma]^4*CE[2] + \[Gamma]^2*(15 + 49*CE[2]))*m[1] + (7 + 6*CE[2] + 12*\[Gamma]^2*(5 + 13*CE[2]) + 3*\[Gamma]^4*(-1 + 66*CE[2]))*m[2]) + 
      2*d*(6*(2 + CE[2] + 6*\[Gamma]^4*CE[2] + \[Gamma]^2*(10 + 29*CE[2]))*m[1] + (7 + 19*CE[2] + 2*\[Gamma]^2*(29 + 59*CE[2]) + \[Gamma]^4*(7 + 79*CE[2]))*m[2]) - 
      d^2*(4*(5 + 4*CE[2] + 45*\[Gamma]^4*CE[2] + \[Gamma]^2*(37 + 113*CE[2]))*m[1] + (17 + 24*CE[2] + 2*\[Gamma]^2*(71 + 172*CE[2]) + \[Gamma]^4*(9 + 280*CE[2]))*m[2]))*S[2, 2][b, v[1]])/
    (4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(5/2)*Gamma[-3 + d]) + (2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[3 - d/2]*Gamma[-2 + d/2]^2*m[1]*m[2]*
     (-2*Gamma[2 - d/2]*Gamma[-2 + d]*((-1 + d + CE[2] + (16 - 14*d + 3*d^2)*\[Gamma]^4*CE[2] - 2*(-5 + 2*d)*\[Gamma]^2*(1 + CE[2]))*m[1] + 
        \[Gamma]*(1 + d + 3*CE[2] + 3*(-2 + d)^2*\[Gamma]^4*CE[2] - 2*(-2 + d)*\[Gamma]^2*(2 + 3*CE[2]))*m[2]) + (-3 + d)*Gamma[1 - d/2]*Gamma[-3 + d]*
       (((-2 + d)*(-1 + d + CE[2]) - 2*\[Gamma]^2*(-7 + d^3 + d^2*(-5 + CE[2]) - 3*d*(-3 + CE[2]) + CE[2]) + (-2 + d)*\[Gamma]^4*(8 - 2*CE[2] + d^2*(2 + CE[2]) - 2*d*(4 + CE[2])))*
         m[1] + \[Gamma]*(-2*(-2 + d)*\[Gamma]^2*(2 + d^2 + d*(-2 + CE[2])) + d*(-1 + d + CE[2]) + (-2 + d)^2*\[Gamma]^4*(-2 + d*(2 + CE[2])))*m[2]))*S[2, 2][v[1], v[1]])/
    ((-3 + d)*(-2 + d)^2*(-1 + \[Gamma]^2)^3*Gamma[1 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]))*v[2][ix]


(* ::Section:: *)
(*Spin Kick <\[CapitalDelta]S>*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]S[1][ix1_,ix2_] := ((-4 + d)*Pi^(2 - d/2)*Gamma[-2 + d/2]*m[2]*(4*\[Gamma]*S[1][b, ix2]*S[2][b, ix1] - 4*d*\[Gamma]*S[1][b, ix2]*S[2][b, ix1] + d^2*\[Gamma]*S[1][b, ix2]*S[2][b, ix1] - 
   4*\[Gamma]^3*S[1][b, ix2]*S[2][b, ix1] + 4*d*\[Gamma]^3*S[1][b, ix2]*S[2][b, ix1] - d^2*\[Gamma]^3*S[1][b, ix2]*S[2][b, ix1] - 4*\[Gamma]*S[1][b, ix1]*S[2][b, ix2] + 
   4*d*\[Gamma]*S[1][b, ix1]*S[2][b, ix2] - d^2*\[Gamma]*S[1][b, ix1]*S[2][b, ix2] + 4*\[Gamma]^3*S[1][b, ix1]*S[2][b, ix2] - 4*d*\[Gamma]^3*S[1][b, ix1]*S[2][b, ix2] + 
   d^2*\[Gamma]^3*S[1][b, ix1]*S[2][b, ix2] - 2*mB^2*S[1][ix2, v[2]]*S[2][ix1, v[1]] + d*mB^2*S[1][ix2, v[2]]*S[2][ix1, v[1]] + 2*mB^2*S[1][ix1, v[2]]*S[2][ix2, v[1]] - 
   d*mB^2*S[1][ix1, v[2]]*S[2][ix2, v[1]] + (-2 + d)*(-1 + \[Gamma]^2)*b[ix2]*(S[1][ix1, v[2]]*(2*mB^2*\[Gamma] - 2*(-2 + d)*S[1][b, v[2]] + (-2 + d)*S[2][b, v[1]]) + 
     2*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*S[1, 1][b, ix1] - (-2 + d)*\[Gamma]*S[1, 2][ix1, b]) - 4*mB^2*\[Gamma]*S[1, 2][ix1, ix2] + 2*d*mB^2*\[Gamma]*S[1, 2][ix1, ix2] + 
   4*mB^2*\[Gamma]^3*S[1, 2][ix1, ix2] - 2*d*mB^2*\[Gamma]^3*S[1, 2][ix1, ix2] - (-2 + d)*(-1 + \[Gamma]^2)*b[ix1]*
    (S[1][ix2, v[2]]*(2*mB^2*\[Gamma] - 2*(-2 + d)*S[1][b, v[2]] + (-2 + d)*S[2][b, v[1]]) + 2*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*S[1, 1][b, ix2] - (-2 + d)*\[Gamma]*S[1, 2][ix2, b]) + 
   4*mB^2*\[Gamma]*S[1, 2][ix2, ix1] - 2*d*mB^2*\[Gamma]*S[1, 2][ix2, ix1] - 4*mB^2*\[Gamma]^3*S[1, 2][ix2, ix1] + 2*d*mB^2*\[Gamma]^3*S[1, 2][ix2, ix1] - 2*mB^2*S[1][b, ix2]*v[1][ix1] + 
   2*mB^2*\[Gamma]^2*S[1][b, ix2]*v[1][ix1] - 2*mB^2*\[Gamma]*S[1, 1][ix2, v[2]]*v[1][ix1] - 2*mB^2*\[Gamma]*CE[1]*S[1, 1][ix2, v[2]]*v[1][ix1] - 
   4*mB^2*\[Gamma]^3*CE[1]*S[1, 1][ix2, v[2]]*v[1][ix1] + 2*d*mB^2*\[Gamma]^3*CE[1]*S[1, 1][ix2, v[2]]*v[1][ix1] - 2*mB^2*\[Gamma]*S[1, 2][ix2, v[1]]*v[1][ix1] + 
   d*mB^2*\[Gamma]*S[1, 2][ix2, v[1]]*v[1][ix1] + 2*mB^2*S[1][b, ix1]*v[1][ix2] - 2*mB^2*\[Gamma]^2*S[1][b, ix1]*v[1][ix2] + 2*mB^2*\[Gamma]*S[1, 1][ix1, v[2]]*v[1][ix2] + 
   2*mB^2*\[Gamma]*CE[1]*S[1, 1][ix1, v[2]]*v[1][ix2] + 4*mB^2*\[Gamma]^3*CE[1]*S[1, 1][ix1, v[2]]*v[1][ix2] - 2*d*mB^2*\[Gamma]^3*CE[1]*S[1, 1][ix1, v[2]]*v[1][ix2] + 
   2*mB^2*\[Gamma]*S[1, 2][ix1, v[1]]*v[1][ix2] - d*mB^2*\[Gamma]*S[1, 2][ix1, v[1]]*v[1][ix2] - 4*mB^2*\[Gamma]*S[1][b, ix2]*v[2][ix1] + 2*d*mB^2*\[Gamma]*S[1][b, ix2]*v[2][ix1] + 
   4*mB^2*\[Gamma]^3*S[1][b, ix2]*v[2][ix1] - 2*d*mB^2*\[Gamma]^3*S[1][b, ix2]*v[2][ix1] - 8*S[1][b, ix2]*S[1][b, v[2]]*v[2][ix1] + 8*d*S[1][b, ix2]*S[1][b, v[2]]*v[2][ix1] - 
   2*d^2*S[1][b, ix2]*S[1][b, v[2]]*v[2][ix1] + 8*\[Gamma]^2*S[1][b, ix2]*S[1][b, v[2]]*v[2][ix1] - 8*d*\[Gamma]^2*S[1][b, ix2]*S[1][b, v[2]]*v[2][ix1] + 
   2*d^2*\[Gamma]^2*S[1][b, ix2]*S[1][b, v[2]]*v[2][ix1] + 4*S[1][b, ix2]*S[2][b, v[1]]*v[2][ix1] - 4*d*S[1][b, ix2]*S[2][b, v[1]]*v[2][ix1] + 
   d^2*S[1][b, ix2]*S[2][b, v[1]]*v[2][ix1] - 4*\[Gamma]^2*S[1][b, ix2]*S[2][b, v[1]]*v[2][ix1] + 4*d*\[Gamma]^2*S[1][b, ix2]*S[2][b, v[1]]*v[2][ix1] - 
   d^2*\[Gamma]^2*S[1][b, ix2]*S[2][b, v[1]]*v[2][ix1] - 2*mB^2*S[1, 1][ix2, v[2]]*v[2][ix1] + 2*d*mB^2*S[1, 1][ix2, v[2]]*v[2][ix1] + 4*mB^2*\[Gamma]^2*S[1, 1][ix2, v[2]]*v[2][ix1] - 
   2*d*mB^2*\[Gamma]^2*S[1, 1][ix2, v[2]]*v[2][ix1] + 2*mB^2*CE[1]*S[1, 1][ix2, v[2]]*v[2][ix1] + 4*mB^2*\[Gamma]^2*CE[1]*S[1, 1][ix2, v[2]]*v[2][ix1] - 
   2*d*mB^2*\[Gamma]^2*CE[1]*S[1, 1][ix2, v[2]]*v[2][ix1] + 2*mB^2*S[1, 2][ix2, v[1]]*v[2][ix1] - d*mB^2*S[1, 2][ix2, v[1]]*v[2][ix1] + 4*mB^2*\[Gamma]*S[1][b, ix1]*v[2][ix2] - 
   2*d*mB^2*\[Gamma]*S[1][b, ix1]*v[2][ix2] - 4*mB^2*\[Gamma]^3*S[1][b, ix1]*v[2][ix2] + 2*d*mB^2*\[Gamma]^3*S[1][b, ix1]*v[2][ix2] + 8*S[1][b, ix1]*S[1][b, v[2]]*v[2][ix2] - 
   8*d*S[1][b, ix1]*S[1][b, v[2]]*v[2][ix2] + 2*d^2*S[1][b, ix1]*S[1][b, v[2]]*v[2][ix2] - 8*\[Gamma]^2*S[1][b, ix1]*S[1][b, v[2]]*v[2][ix2] + 
   8*d*\[Gamma]^2*S[1][b, ix1]*S[1][b, v[2]]*v[2][ix2] - 2*d^2*\[Gamma]^2*S[1][b, ix1]*S[1][b, v[2]]*v[2][ix2] - 4*S[1][b, ix1]*S[2][b, v[1]]*v[2][ix2] + 
   4*d*S[1][b, ix1]*S[2][b, v[1]]*v[2][ix2] - d^2*S[1][b, ix1]*S[2][b, v[1]]*v[2][ix2] + 4*\[Gamma]^2*S[1][b, ix1]*S[2][b, v[1]]*v[2][ix2] - 
   4*d*\[Gamma]^2*S[1][b, ix1]*S[2][b, v[1]]*v[2][ix2] + d^2*\[Gamma]^2*S[1][b, ix1]*S[2][b, v[1]]*v[2][ix2] + 2*mB^2*S[1, 1][ix1, v[2]]*v[2][ix2] - 
   2*d*mB^2*S[1, 1][ix1, v[2]]*v[2][ix2] - 4*mB^2*\[Gamma]^2*S[1, 1][ix1, v[2]]*v[2][ix2] + 2*d*mB^2*\[Gamma]^2*S[1, 1][ix1, v[2]]*v[2][ix2] - 
   2*mB^2*CE[1]*S[1, 1][ix1, v[2]]*v[2][ix2] - 4*mB^2*\[Gamma]^2*CE[1]*S[1, 1][ix1, v[2]]*v[2][ix2] + 2*d*mB^2*\[Gamma]^2*CE[1]*S[1, 1][ix1, v[2]]*v[2][ix2] - 
   2*mB^2*S[1, 2][ix1, v[1]]*v[2][ix2] + d*mB^2*S[1, 2][ix1, v[1]]*v[2][ix2]))/((-2 + d)*mB^d*(-1 + \[Gamma]^2)^(3/2))


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]S[2][ix1_,ix2_] := (2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[-2 + d/2]^2*m[2]*((-4 + d)^2*(1 + (8 - 6*d + d^2)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2] + 
    2*Gamma[3 - d/2]*Gamma[-3 + d]*(-2*(-2 + d)*\[Gamma]*m[1] + 2*(-2 + d)^2*\[Gamma]^3*m[1] - m[2] + (-2 + d)^2*\[Gamma]^2*m[2]))*S[1][b, ix2]*S[1][ix1, v[2]])/
  ((-2 + d)*(-1 + \[Gamma]^2)*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]) - 
 (2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[-2 + d/2]^2*m[2]*((-4 + d)^2*(1 + (8 - 6*d + d^2)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2] + 
    2*Gamma[3 - d/2]*Gamma[-3 + d]*(-2*(-2 + d)*\[Gamma]*m[1] + 2*(-2 + d)^2*\[Gamma]^3*m[1] - m[2] + (-2 + d)^2*\[Gamma]^2*m[2]))*S[1][b, ix1]*S[1][ix2, v[2]])/
  ((-2 + d)*(-1 + \[Gamma]^2)*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]) - 
 ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[2]*(m[1] + m[2])*S[1][b, ix2]*S[2][b, ix1])/
  (2*(-2 + d)*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) - (2*(-4 + d)^2*(-2 + d)*mB^(2 - 2*d)*Pi^(4 - d)*\[Gamma]^2*b[ix2]*Gamma[-2 + d/2]^2*m[2]^2*S[1][b, v[2]]*
   S[2][b, ix1])/(-1 + \[Gamma]^2) - (mB^(4 - 2*d)*Pi^(4 - d)*Gamma[-2 + d/2]^2*m[2]*
   (2*\[Gamma]*Gamma[3 - d/2]*Gamma[-3 + d]*(d*m[1] - 2*(9 - 8*d + 2*d^2)*\[Gamma]^2*m[1] + (-2 + d)^2*d*\[Gamma]^4*m[1] + 5*(-2 + d)*\[Gamma]*m[2] - 2*(8 - 10*d + 3*d^2)*\[Gamma]^3*m[2] + 
      (-2 + d)^2*(2 + d)*\[Gamma]^5*m[2]) + (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*(-((-5 + d)*\[Gamma]*m[1]) - (4 - 3*d + d^2)*\[Gamma]^3*m[1] + 2*(-2 + d)^2*\[Gamma]^5*m[1] + m[2] + 
      (8 - 6*d + d^2)*\[Gamma]^2*m[2] - (-2 + d)^3*\[Gamma]^4*m[2] + (-2 + d)^3*\[Gamma]^6*m[2]))*S[1][ix2, v[2]]*S[2][b, ix1])/
  ((-2 + d)*(-1 + \[Gamma]^2)^2*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]) + 
 ((-3 + d)*(-7 + 2*d)*(-5 + 2*d)*mB^(3 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*m[2]*(m[1] + m[2])*S[1][b, ix1]*S[2][b, ix2])/
  (2*(-2 + d)*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) + (2*(-4 + d)^2*(-2 + d)*mB^(2 - 2*d)*Pi^(4 - d)*\[Gamma]^2*b[ix1]*Gamma[-2 + d/2]^2*m[2]^2*S[1][b, v[2]]*
   S[2][b, ix2])/(-1 + \[Gamma]^2) + (mB^(4 - 2*d)*Pi^(4 - d)*Gamma[-2 + d/2]^2*m[2]*
   (2*\[Gamma]*Gamma[3 - d/2]*Gamma[-3 + d]*(d*m[1] - 2*(9 - 8*d + 2*d^2)*\[Gamma]^2*m[1] + (-2 + d)^2*d*\[Gamma]^4*m[1] + 5*(-2 + d)*\[Gamma]*m[2] - 2*(8 - 10*d + 3*d^2)*\[Gamma]^3*m[2] + 
      (-2 + d)^2*(2 + d)*\[Gamma]^5*m[2]) + (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*(-((-5 + d)*\[Gamma]*m[1]) - (4 - 3*d + d^2)*\[Gamma]^3*m[1] + 2*(-2 + d)^2*\[Gamma]^5*m[1] + m[2] + 
      (8 - 6*d + d^2)*\[Gamma]^2*m[2] - (-2 + d)^3*\[Gamma]^4*m[2] + (-2 + d)^3*\[Gamma]^6*m[2]))*S[1][ix1, v[2]]*S[2][b, ix2])/
  ((-2 + d)*(-1 + \[Gamma]^2)^2*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]) + 
 (mB^(4 - 2*d)*Pi^(4 - d)*Gamma[-2 + d/2]^2*m[2]*(2*(-2 + d)*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-3 + d]*(\[Gamma]*m[1] + m[2]) + 
    (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-1 - (6 - 5*d + d^2)*\[Gamma]^2 + (-2 + d)^2*\[Gamma]^4)*m[1] + \[Gamma]*(-7 + d + 4*\[Gamma]^2)*m[2]))*S[1][b, ix2]*S[2][ix1, v[1]])/
  ((-2 + d)*(-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) - 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*Gamma[(-3 + d)/2]^2*((63 - 39*d + 6*d^2 - 3*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^2 + 2*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^4)*Gamma[3/2 - d/2]*
     Gamma[-7/2 + d] + 8*\[Gamma]^2*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*m[2]*(m[1] + m[2])*S[1][ix2, v[2]]*S[2][ix1, v[1]])/
  (2*(-2 + d)*(-1 + \[Gamma]^2)^(5/2)*Gamma[3/2 - d/2]*Gamma[-3 + d]) - 
 (mB^(4 - 2*d)*Pi^(4 - d)*Gamma[-2 + d/2]^2*m[2]*(2*(-2 + d)*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-3 + d]*(\[Gamma]*m[1] + m[2]) + 
    (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-1 - (6 - 5*d + d^2)*\[Gamma]^2 + (-2 + d)^2*\[Gamma]^4)*m[1] + \[Gamma]*(-7 + d + 4*\[Gamma]^2)*m[2]))*S[1][b, ix1]*S[2][ix2, v[1]])/
  ((-2 + d)*(-1 + \[Gamma]^2)^2*Gamma[2 - d/2]*Gamma[-4 + d]) + 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*Gamma[(-3 + d)/2]^2*((63 - 39*d + 6*d^2 - 3*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^2 + 2*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^4)*Gamma[3/2 - d/2]*
     Gamma[-7/2 + d] + 8*\[Gamma]^2*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*m[2]*(m[1] + m[2])*S[1][ix1, v[2]]*S[2][ix2, v[1]])/
  (2*(-2 + d)*(-1 + \[Gamma]^2)^(5/2)*Gamma[3/2 - d/2]*Gamma[-3 + d]) - (mB^(5 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[(-3 + d)/2]^2*
   ((21 - 13*d + 2*d^2)*Gamma[3/2 - d/2]*Gamma[-7/2 + d] - 4*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*m[2]*(m[1] + m[2])*S[1, 2][ix1, ix2])/
  ((-2 + d)*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[3/2 - d/2]*Gamma[-3 + d]) + 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[(-3 + d)/2]^2*((21 - 13*d + 2*d^2)*Gamma[3/2 - d/2]*Gamma[-7/2 + d] - 4*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*m[2]*
   (m[1] + m[2])*S[1, 2][ix2, ix1])/((-2 + d)*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[3/2 - d/2]*Gamma[-3 + d]) + 
 (4*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]^2*b[ix2]*Gamma[-2 + d/2]^2*m[2]^2*S[1, 2][v[2], ix1])/(-1 + \[Gamma]^2) - 
 (4*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]^2*b[ix1]*Gamma[-2 + d/2]^2*m[2]^2*S[1, 2][v[2], ix2])/(-1 + \[Gamma]^2) + 
 (2*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[-2 + d/2]^2*m[2]^2*S[1][b, v[2]]*S[2][ix2, v[1]]*(-v[1][ix1] + (-2 + d)*\[Gamma]*v[2][ix1]))/((-2 + d)*(-1 + \[Gamma]^2)^2) + 
 (4*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[-2 + d/2]^2*m[2]^2*S[1, 2][b, ix2]*(-v[1][ix1] + (-2 + d)*\[Gamma]*v[2][ix1]))/((-2 + d)*(-1 + \[Gamma]^2)) - 
 (mB^(2 - 2*d)*Pi^(7/2 - d)*m[2]*S[1][b, ix2]*S[1][b, v[2]]*(-8*(-3 + d)*(8 - 6*d + d^2)^2*Sqrt[Pi]*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*b[ix1]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[2] + 
    (35 - 24*d + 4*d^2)*mB*\[Gamma]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*((-2 + d)*(-27 + 7*d + (-9 + 5*d)*\[Gamma]^2)*m[1] + 4*(15 - 11*d + 2*d^2)*m[2])*v[1][ix1] - 
    (35 - 24*d + 4*d^2)*mB*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*((-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[1] + 2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[2])*
     v[2][ix1]))/(2*(-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) + 
 (mB^(4 - 2*d)*Pi^(7/2 - d)*m[2]*S[1, 1][ix2, v[2]]*(8*(-2 + d)*d*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*b[ix1]*Gamma[3/2 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*
     (2*(-2 + d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[3 - d/2]*Gamma[-3 + d]*(m[1] + \[Gamma]*m[2]) + 
      (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-1 + d + CE[1] + (-2 + d)^2*\[Gamma]^4*CE[1] - 2*(-2 + d)*\[Gamma]^2*(1 + CE[1]))*m[1] + 
        \[Gamma]*(7 + 3*CE[1] + (-2 + d)^2*d*\[Gamma]^4*CE[1] + d^2*(2 + CE[1]) - d*(7 + 3*CE[1]) - (-2 + d)*\[Gamma]^2*(-2 - 2*d*(-1 + CE[1]) + 3*CE[1] + d^2*CE[1]))*m[2])) + 
    mB*\[Gamma]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[(-3 + d)/2]^2*((-7 + 2*d)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 
        2*d^4*((7 + 3*\[Gamma]^2*(1 + 4*CE[1]) + \[Gamma]^4*(-6 + 32*CE[1]))*m[1] + 2*(4 + 15*\[Gamma]^4*CE[1] + \[Gamma]^2*(-2 + 7*CE[1]))*m[2]) + 
        2*d*((115 + 19*CE[1] + 2*\[Gamma]^2*(-7 + 59*CE[1]) + \[Gamma]^4*(-29 + 79*CE[1]))*m[1] + 6*(22 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(-10 + 29*CE[1]))*m[2]) + 
        d^3*((117 + 6*CE[1] + 4*\[Gamma]^2*(2 + 39*CE[1]) + \[Gamma]^4*(-61 + 198*CE[1]))*m[1] + 4*(31 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(-15 + 49*CE[1]))*m[2]) - 
        d^2*((289 + 24*CE[1] + 2*\[Gamma]^2*(-9 + 172*CE[1]) + \[Gamma]^4*(-103 + 280*CE[1]))*m[1] + 4*(79 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(-37 + 113*CE[1]))*m[2])) - 
      8*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] - d^3*((-3 + 2*\[Gamma]^2*(5 + 8*CE[1]) + \[Gamma]^4*(1 + 48*CE[1]))*m[1] + 
          2*(-CE[1] + 11*\[Gamma]^4*CE[1] + \[Gamma]^2*(4 + 22*CE[1]))*m[2]) + d^2*((-5 + 10*CE[1] + 6*\[Gamma]^2*(7 + 10*CE[1]) + \[Gamma]^4*(3 + 98*CE[1]))*m[1] + 
          4*(1 - 2*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(9 + 35*CE[1]))*m[2]) - 2*d*((1 + 13*CE[1] + 22*\[Gamma]^2*(1 + CE[1]) + \[Gamma]^4*(1 + 37*CE[1]))*m[1] + 
          (4 - 3*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(20 + 66*CE[1]))*m[2]) + 4*d^4*\[Gamma]^2*CE[1]*(m[2] + \[Gamma]^2*(2*m[1] + m[2]))))*v[1][ix1] - 
    mB*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[(-3 + d)/2]^2*((-7 + 2*d)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 
        8*d^5*\[Gamma]^2*(-2 + \[Gamma]^2*(2 + CE[1]))*(m[1] + m[2]) - 2*d^4*((-5 + \[Gamma]^2*(-53 + 12*CE[1]) + \[Gamma]^4*(62 + 32*CE[1]))*m[1] + 
          2*(-2 + 3*\[Gamma]^4*(12 + 5*CE[1]) + \[Gamma]^2*(-32 + 7*CE[1]))*m[2]) + 2*d*((-29 + 19*CE[1] + 2*\[Gamma]^2*(-7 + 59*CE[1]) + \[Gamma]^4*(115 + 79*CE[1]))*m[1] + 
          6*(-8 + CE[1] + 6*\[Gamma]^4*(5 + CE[1]) + \[Gamma]^2*(-10 + 29*CE[1]))*m[2]) + d^3*((-51 + 6*CE[1] + 33*\[Gamma]^4*(11 + 6*CE[1]) + 4*\[Gamma]^2*(-62 + 39*CE[1]))*m[1] + 
          4*(-14 + CE[1] + \[Gamma]^4*(119 + 40*CE[1]) + \[Gamma]^2*(-89 + 49*CE[1]))*m[2]) - d^2*((-95 + 24*CE[1] + \[Gamma]^4*(473 + 280*CE[1]) + \[Gamma]^2*(-210 + 344*CE[1]))*m[1] + 
          4*(4*(-8 + CE[1]) + 9*\[Gamma]^4*(19 + 5*CE[1]) + \[Gamma]^2*(-97 + 113*CE[1]))*m[2])) - 8*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*
       (12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] - d^3*((-3 + 2*\[Gamma]^2*(5 + 8*CE[1]) + \[Gamma]^4*(1 + 48*CE[1]))*m[1] + 2*(-CE[1] + 11*\[Gamma]^4*CE[1] + \[Gamma]^2*(4 + 22*CE[1]))*m[2]) + 
        d^2*((-5 + 10*CE[1] + 6*\[Gamma]^2*(7 + 10*CE[1]) + \[Gamma]^4*(3 + 98*CE[1]))*m[1] + 4*(1 - 2*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(9 + 35*CE[1]))*m[2]) - 
        2*d*((1 + 13*CE[1] + 22*\[Gamma]^2*(1 + CE[1]) + \[Gamma]^4*(1 + 37*CE[1]))*m[1] + (4 - 3*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(20 + 66*CE[1]))*m[2]) + 
        4*d^4*\[Gamma]^2*CE[1]*(m[2] + \[Gamma]^2*(2*m[1] + m[2]))))*v[2][ix1]))/(4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(5/2)*Gamma[3/2 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) - 
 (mB^(3 - 2*d)*m[2]*S[1][b, v[2]]*S[1][ix2, v[2]]*
   (-(((35 - 24*d + 4*d^2)*Pi^(7/2)*Sqrt[-1 + \[Gamma]^2]*b[ix1]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*((-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[1] + 
        2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[2]))/Gamma[-3 + d]) - 
    (4*mB*Pi^4*Gamma[-2 + d/2]^2*((-((8 - 6*d + d^2)^2*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]) + 2*Gamma[3 - d/2]*Gamma[-3 + d]*
          (-2*(-2 + d)^2*\[Gamma]*m[1] + 2*(-2 + d)^3*\[Gamma]^3*m[1] - (5 - 4*d + d^2)*m[2] + 2*(-14 + 17*d - 7*d^2 + d^3)*\[Gamma]^2*m[2]))*v[1][ix1] + 
       2*(-4 + d)^2*(-2 + d)^3*\[Gamma]*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]*v[2][ix1]))/(Gamma[2 - d/2]*Gamma[-4 + d])))/(2*(-2 + d)^2*Pi^d*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) - 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*m[2]*S[1][ix2, v[2]]*((21 - 13*d + 2*d^2)*\[Gamma]*(3 - 2*d*\[Gamma]^2 + (-3 + 2*d)*\[Gamma]^4)*b[ix1]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-7/2 + d]*
     Gamma[(-3 + d)/2]^2*(2*(-2 + d)*m[1] + (-5 + 2*d)*m[2]) + 2*mB*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*
     ((-((-4 + d)^2*(-2 + d)*\[Gamma]*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]) + 2*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-3 + d]*
         ((-1 + (-2 + d)*\[Gamma]^2)*m[1] + (-3 + d)*\[Gamma]*m[2]))*v[1][ix1] + (8 - 6*d + d^2)^2*\[Gamma]^2*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]*v[2][ix1])))/
  ((-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) - 
 (mB^(3 - 2*d)*Pi^(7/2 - d)*m[2]*S[1][ix2, v[2]]*S[2][b, v[1]]*(3*(210 - 319*d + 179*d^2 - 44*d^3 + 4*d^4)*(-1 + \[Gamma]^2)*(1 + (5 - 3*d)*\[Gamma]^2 + (6 - 7*d + 2*d^2)*\[Gamma]^4)*b[ix1]*
     Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*(m[1] + m[2]) + 2*mB*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*
     ((-((-4 + d)^2*(-2 + d)*Gamma[2 - d/2]*Gamma[-4 + d]*(-((-5 + d)*\[Gamma]*m[1]) - (4 - 3*d + d^2)*\[Gamma]^3*m[1] + 2*(-2 + d)^2*\[Gamma]^5*m[1] + (-3 + d)*m[2] - 
           (2 - 3*d + d^2)*\[Gamma]^2*m[2] + 2*(-2 + d)^2*\[Gamma]^4*m[2])) + 2*Gamma[3 - d/2]*Gamma[-3 + d]*((26 - 18*d + 3*d^2)*\[Gamma]*m[1] - 2*(-2 + d)^2*(-7 + 2*d)*\[Gamma]^3*m[1] + 
          (-2 + d)^3*(-10 + 3*d)*\[Gamma]^5*m[1] + (-2 + d)^2*m[2] - 2*(-2 + d)^2*(-5 + 2*d)*\[Gamma]^2*m[2] + (-2 + d)^3*(-8 + 3*d)*\[Gamma]^4*m[2]))*v[1][ix1] + 
      2*(8 - 6*d + d^2)^2*\[Gamma]*(-3 + d - (-2 + d)^2*\[Gamma]^2 + (-2 + d)^2*\[Gamma]^4)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]*v[2][ix1])))/
  (2*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) + 
 (mB^(2 - 2*d)*Pi^(7/2 - d)*m[2]*S[1][b, ix2]*S[2][b, v[1]]*(2*(-105 + 107*d - 36*d^2 + 4*d^3)*mB*\[Gamma]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
     ((3*(-3 + d) + (-3 + 2*d)*\[Gamma]^2)*m[1] + 3*(-2 + d)*m[2])*v[1][ix1] - 
    (-2 + d)*(4*(-4 + d)^3*(-2 + d)*Sqrt[Pi]*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*b[ix1]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[2] + 3*(-105 + 107*d - 36*d^2 + 4*d^3)*mB*(-1 + (-3 + 2*d)*\[Gamma]^2)*
       Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*(m[1] + m[2])*v[2][ix1])))/(2*(-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) + 
 (mB^(4 - 2*d)*Pi^(7/2 - d)*m[2]*S[1, 2][ix2, v[1]]*(mB*\[Gamma]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[(-3 + d)/2]^2*
     (-8*(-2 + d)*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(m[1] + m[2]) + (21 - 13*d + 2*d^2)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*
       ((3*(-4 + d) + (18 - 9*d + 2*d^2)*\[Gamma]^2 + (6 - 4*d)*\[Gamma]^4)*m[1] + (-2 + d)*(3 + (-9 + 2*d)*\[Gamma]^2)*m[2]))*v[1][ix1] + 
    (-2 + d)*(2*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*b[ix1]*Gamma[3/2 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*(2*(-2 + d)*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-3 + d]*
         (\[Gamma]*m[1] + m[2]) + (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-1 - (6 - 5*d + d^2)*\[Gamma]^2 + (-2 + d)^2*\[Gamma]^4)*m[1] + \[Gamma]*(1 - d + 2*(-2 + d)*\[Gamma]^2)*m[2])) + 
      mB*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[(-3 + d)/2]^2*((63 - 39*d + 6*d^2 - 3*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^2 + 2*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^4)*
         Gamma[3/2 - d/2]*Gamma[-7/2 + d] + 8*\[Gamma]^2*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*(m[1] + m[2])*v[2][ix1])))/
  (2*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*Gamma[3/2 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) + 
 (8*mB^(4 - 2*d)*Pi^(4 - d)*m[2]*S[1][b, ix2]*(-(((1 + (-4 + d)*(-2 + d)*\[Gamma]^2)*b[ix1]*Gamma[-1 + d/2]^2*m[2])/(-1 + \[Gamma]^2)) + 
    (2^(2 - d)*(-2 + d)*mB*Gamma[-5/2 + d]*Gamma[(-1 + d)/2]*(((-3 + 6*(-3 + d)*\[Gamma]^2 + (-3 + 2*d)*\[Gamma]^4)*m[1] + 3*(-1 + (-5 + 2*d)*\[Gamma]^2)*m[2])*v[1][ix1] + 
       \[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*(-2*(-2 + d)*m[1] + (5 - 2*d)*m[2])*v[2][ix1]))/((-1 + \[Gamma]^2)^(3/2)*Gamma[d/2])))/(-2 + d)^2 + 
 (mB^(3 - 2*d)*Pi^(7/2 - d)*m[2]*S[1, 2][ix2, b]*((210 - 319*d + 179*d^2 - 44*d^3 + 4*d^4)*\[Gamma]*(-1 + \[Gamma]^2)*(3 + (9 - 5*d)*\[Gamma]^2 + (6 - 7*d + 2*d^2)*\[Gamma]^4)*b[ix1]*
     Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*(m[1] + m[2]) + 2*mB*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*
     (((-4 + d)^2*(-2 + d)*\[Gamma]*Gamma[2 - d/2]*Gamma[-4 + d]*(-((-5 + d)*\[Gamma]*m[1]) - (4 - 3*d + d^2)*\[Gamma]^3*m[1] + 2*(-2 + d)^2*\[Gamma]^5*m[1] - (-7 + d)*m[2] + 
          (10 - 9*d + d^2)*\[Gamma]^2*m[2] + 4*(-2 + d)*\[Gamma]^4*m[2]) + 2*Gamma[3 - d/2]*Gamma[-3 + d]*((2 - (6 - 4*d + d^2)*\[Gamma]^2 - 2*(-3 + d)*(-2 + d)^2*\[Gamma]^4 + (-2 + d)^4*\[Gamma]^6)*
           m[1] + (-2 + d)*\[Gamma]*(2 + d - 2*(2 - 2*d + d^2)*\[Gamma]^2 + (-16 + 16*d - 6*d^2 + d^3)*\[Gamma]^4)*m[2]))*v[1][ix1] + 
      (-2 + d)*(-2*\[Gamma]*Gamma[3 - d/2]*Gamma[-3 + d]*(d*m[1] - 2*(9 - 8*d + 2*d^2)*\[Gamma]^2*m[1] + (-2 + d)^2*d*\[Gamma]^4*m[1] + 5*(-2 + d)*\[Gamma]*m[2] - 2*(8 - 10*d + 3*d^2)*\[Gamma]^3*m[2] + 
          (-2 + d)^2*(2 + d)*\[Gamma]^5*m[2]) + (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-5 + d)*\[Gamma]*m[1] + (4 - 3*d + d^2)*\[Gamma]^3*m[1] - 2*(-2 + d)^2*\[Gamma]^5*m[1] - m[2] + 
          (8 - 6*d + d^2)*\[Gamma]^2*m[2] - (-8 + 16*d - 8*d^2 + d^3)*\[Gamma]^4*m[2] + (-6 + d)*(-2 + d)^2*\[Gamma]^6*m[2]))*v[2][ix1])))/
  (2*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) + 
 (mB^(3 - 2*d)*m[2]*S[1, 1][b, ix2]*(-(((35 - 24*d + 4*d^2)*Pi^(7/2)*b[ix1]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 
        8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*((5 + 12*CE[1] + \[Gamma]^2*(-1 + 32*CE[1]))*m[1] + 2*(2 + (7 + 15*\[Gamma]^2)*CE[1])*m[2]) + 
        2*d*((7 + 19*CE[1] + 2*\[Gamma]^2*(29 + 59*CE[1]) + \[Gamma]^4*(7 + 79*CE[1]))*m[1] + 6*(2 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 29*CE[1]))*m[2]) + 
        d^3*((7 + 6*CE[1] + 12*\[Gamma]^2*(5 + 13*CE[1]) + 3*\[Gamma]^4*(-1 + 66*CE[1]))*m[1] + 4*(1 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(15 + 49*CE[1]))*m[2]) - 
        d^2*((17 + 24*CE[1] + 2*\[Gamma]^2*(71 + 172*CE[1]) + \[Gamma]^4*(9 + 280*CE[1]))*m[1] + 4*(5 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(37 + 113*CE[1]))*m[2])))/
      (d*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d])) - (8*(-2 + d)*mB*Pi^4*Gamma[-2 + d/2]^2*
      ((2*Gamma[3 - d/2]*Gamma[-3 + d]*((-2 + d)^4*\[Gamma]^7*CE[1]*m[1] - (-2 + d)*\[Gamma]*(3 + CE[1])*m[1] - (-2 + d)^2*\[Gamma]^5*(d - 6*CE[1] + 3*d*CE[1])*m[1] + 
           (-2 + d)*\[Gamma]^3*(-6*(1 + CE[1]) + d*(4 + 3*CE[1]))*m[1] + (-2 + d)^4*\[Gamma]^6*CE[1]*m[2] - (-1 + d - 2*CE[1] + d*CE[1])*m[2] - 
           (-2 + d)^2*\[Gamma]^4*(-1 + d - 6*CE[1] + 3*d*CE[1])*m[2] + \[Gamma]^2*(13 + 12*CE[1] - 12*d*(1 + CE[1]) + 3*d^2*(1 + CE[1]))*m[2]) + 
         (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-2 + d)^3*\[Gamma]^7*CE[1]*m[1] - \[Gamma]*(-1 + d + CE[1])*m[1] - (-2 + d)^2*\[Gamma]^5*(2 + 3*CE[1])*m[1] + 
           (-2 + d)*\[Gamma]^3*(1 + d + 3*CE[1])*m[1] - (-2 + d)^2*\[Gamma]^6*CE[1]*m[2] + (-2 + d)*(1 + CE[1])*m[2] - \[Gamma]^2*(-1 + d + 9*CE[1] - 8*d*CE[1] + 2*d^2*CE[1])*m[2] + 
           (-2 + d)*\[Gamma]^4*(4 + 6*CE[1] + d^2*CE[1] - d*(1 + 4*CE[1]))*m[2]))*v[1][ix1] - 
       (2*(-2 + d)*Gamma[3 - d/2]*Gamma[-3 + d]*((-1 + (-2 + d)*\[Gamma]^2)*(1 + CE[1] - (-2 + d)*\[Gamma]^2*(-1 + 2*CE[1]) + (-2 + d)*\[Gamma]^4*(-2 + (-2 + d)*CE[1]))*m[1] + 
           \[Gamma]*(-2 - CE[1] + (-2 + d)^3*\[Gamma]^6*CE[1] - (-2 + d)^2*\[Gamma]^4*(2 + 3*CE[1]) + \[Gamma]^2*(1 + d^2 - 6*CE[1] + d*(-2 + 3*CE[1])))*m[2]) + 
         (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-1 + (-2 + d)*\[Gamma]^2)*(-1 + d + CE[1] + (-2 + d)^2*\[Gamma]^4*CE[1] - 2*(-2 + d)*\[Gamma]^2*(1 + CE[1]))*m[1] + 
           \[Gamma]*(7 - 8*d + 2*d^2 + CE[1] - 3*d*CE[1] + d^2*CE[1] - (-2 + d)^4*\[Gamma]^6*CE[1] + (-2 + d)^2*\[Gamma]^4*(-2 + d - 3*CE[1] - d*CE[1] + d^2*CE[1]) - 
             (-2 + d)*\[Gamma]^2*(-4 + d^2*(1 + 2*CE[1]) - d*(1 + 5*CE[1])))*m[2]))*v[2][ix1]))/((-1 + \[Gamma]^2)^2*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d])))/
  (4*(-2 + d)^3*Pi^d) - (2*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*Gamma[-2 + d/2]^2*m[2]^2*S[1][b, v[2]]*S[2][ix1, v[1]]*(-v[1][ix2] + (-2 + d)*\[Gamma]*v[2][ix2]))/
  ((-2 + d)*(-1 + \[Gamma]^2)^2) - (4*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[-2 + d/2]^2*m[2]^2*S[1, 2][b, ix1]*(-v[1][ix2] + (-2 + d)*\[Gamma]*v[2][ix2]))/
  ((-2 + d)*(-1 + \[Gamma]^2)) + (mB^(2 - 2*d)*Pi^(7/2 - d)*m[2]*S[1][b, ix1]*S[1][b, v[2]]*
   (-8*(-3 + d)*(8 - 6*d + d^2)^2*Sqrt[Pi]*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*b[ix2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[2] + (35 - 24*d + 4*d^2)*mB*\[Gamma]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
     ((-2 + d)*(-27 + 7*d + (-9 + 5*d)*\[Gamma]^2)*m[1] + 4*(15 - 11*d + 2*d^2)*m[2])*v[1][ix2] - (35 - 24*d + 4*d^2)*mB*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
     ((-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[1] + 2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[2])*v[2][ix2]))/
  (2*(-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) + 
 (mB^(4 - 2*d)*Pi^(7/2 - d)*m[2]*S[1, 1][ix1, v[2]]*(-8*(-2 + d)*d*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*b[ix2]*Gamma[3/2 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*
     (2*(-2 + d)*(-1 + (-2 + d)*\[Gamma]^2)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[3 - d/2]*Gamma[-3 + d]*(m[1] + \[Gamma]*m[2]) + 
      (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-1 + d + CE[1] + (-2 + d)^2*\[Gamma]^4*CE[1] - 2*(-2 + d)*\[Gamma]^2*(1 + CE[1]))*m[1] + 
        \[Gamma]*(7 + 3*CE[1] + (-2 + d)^2*d*\[Gamma]^4*CE[1] + d^2*(2 + CE[1]) - d*(7 + 3*CE[1]) - (-2 + d)*\[Gamma]^2*(-2 - 2*d*(-1 + CE[1]) + 3*CE[1] + d^2*CE[1]))*m[2])) + 
    mB*\[Gamma]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[(-3 + d)/2]^2*(-((-7 + 2*d)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 
         2*d^4*((7 + 3*\[Gamma]^2*(1 + 4*CE[1]) + \[Gamma]^4*(-6 + 32*CE[1]))*m[1] + 2*(4 + 15*\[Gamma]^4*CE[1] + \[Gamma]^2*(-2 + 7*CE[1]))*m[2]) + 
         2*d*((115 + 19*CE[1] + 2*\[Gamma]^2*(-7 + 59*CE[1]) + \[Gamma]^4*(-29 + 79*CE[1]))*m[1] + 6*(22 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(-10 + 29*CE[1]))*m[2]) + 
         d^3*((117 + 6*CE[1] + 4*\[Gamma]^2*(2 + 39*CE[1]) + \[Gamma]^4*(-61 + 198*CE[1]))*m[1] + 4*(31 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(-15 + 49*CE[1]))*m[2]) - 
         d^2*((289 + 24*CE[1] + 2*\[Gamma]^2*(-9 + 172*CE[1]) + \[Gamma]^4*(-103 + 280*CE[1]))*m[1] + 4*(79 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(-37 + 113*CE[1]))*m[2]))) + 
      8*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] - d^3*((-3 + 2*\[Gamma]^2*(5 + 8*CE[1]) + \[Gamma]^4*(1 + 48*CE[1]))*m[1] + 
          2*(-CE[1] + 11*\[Gamma]^4*CE[1] + \[Gamma]^2*(4 + 22*CE[1]))*m[2]) + d^2*((-5 + 10*CE[1] + 6*\[Gamma]^2*(7 + 10*CE[1]) + \[Gamma]^4*(3 + 98*CE[1]))*m[1] + 
          4*(1 - 2*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(9 + 35*CE[1]))*m[2]) - 2*d*((1 + 13*CE[1] + 22*\[Gamma]^2*(1 + CE[1]) + \[Gamma]^4*(1 + 37*CE[1]))*m[1] + 
          (4 - 3*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(20 + 66*CE[1]))*m[2]) + 4*d^4*\[Gamma]^2*CE[1]*(m[2] + \[Gamma]^2*(2*m[1] + m[2]))))*v[1][ix2] + 
    mB*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[(-3 + d)/2]^2*((-7 + 2*d)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 
        8*d^5*\[Gamma]^2*(-2 + \[Gamma]^2*(2 + CE[1]))*(m[1] + m[2]) - 2*d^4*((-5 + \[Gamma]^2*(-53 + 12*CE[1]) + \[Gamma]^4*(62 + 32*CE[1]))*m[1] + 
          2*(-2 + 3*\[Gamma]^4*(12 + 5*CE[1]) + \[Gamma]^2*(-32 + 7*CE[1]))*m[2]) + 2*d*((-29 + 19*CE[1] + 2*\[Gamma]^2*(-7 + 59*CE[1]) + \[Gamma]^4*(115 + 79*CE[1]))*m[1] + 
          6*(-8 + CE[1] + 6*\[Gamma]^4*(5 + CE[1]) + \[Gamma]^2*(-10 + 29*CE[1]))*m[2]) + d^3*((-51 + 6*CE[1] + 33*\[Gamma]^4*(11 + 6*CE[1]) + 4*\[Gamma]^2*(-62 + 39*CE[1]))*m[1] + 
          4*(-14 + CE[1] + \[Gamma]^4*(119 + 40*CE[1]) + \[Gamma]^2*(-89 + 49*CE[1]))*m[2]) - d^2*((-95 + 24*CE[1] + \[Gamma]^4*(473 + 280*CE[1]) + \[Gamma]^2*(-210 + 344*CE[1]))*m[1] + 
          4*(4*(-8 + CE[1]) + 9*\[Gamma]^4*(19 + 5*CE[1]) + \[Gamma]^2*(-97 + 113*CE[1]))*m[2])) - 8*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*
       (12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] - d^3*((-3 + 2*\[Gamma]^2*(5 + 8*CE[1]) + \[Gamma]^4*(1 + 48*CE[1]))*m[1] + 2*(-CE[1] + 11*\[Gamma]^4*CE[1] + \[Gamma]^2*(4 + 22*CE[1]))*m[2]) + 
        d^2*((-5 + 10*CE[1] + 6*\[Gamma]^2*(7 + 10*CE[1]) + \[Gamma]^4*(3 + 98*CE[1]))*m[1] + 4*(1 - 2*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(9 + 35*CE[1]))*m[2]) - 
        2*d*((1 + 13*CE[1] + 22*\[Gamma]^2*(1 + CE[1]) + \[Gamma]^4*(1 + 37*CE[1]))*m[1] + (4 - 3*CE[1] + 9*\[Gamma]^4*CE[1] + \[Gamma]^2*(20 + 66*CE[1]))*m[2]) + 
        4*d^4*\[Gamma]^2*CE[1]*(m[2] + \[Gamma]^2*(2*m[1] + m[2]))))*v[2][ix2]))/(4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^(5/2)*Gamma[3/2 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) + 
 (4*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*(-1 + d + CE[1] + (-2 + d)^2*\[Gamma]^4*CE[1] - 2*(-2 + d)*\[Gamma]^2*(1 + CE[1]))*Gamma[-2 + d/2]^2*m[2]^2*S[1, 1][b, v[2]]*
   (v[1][ix2]*v[2][ix1] - v[1][ix1]*v[2][ix2]))/((-2 + d)^2*(-1 + \[Gamma]^2)^2) + 
 (2*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[-2 + d/2]^2*m[2]^2*S[1, 2][b, v[1]]*(v[1][ix2]*v[2][ix1] - v[1][ix1]*v[2][ix2]))/
  ((-2 + d)*(-1 + \[Gamma]^2)^2) + (2*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[-2 + d/2]^2*m[2]^2*S[1, 2][v[2], v[1]]*
   (b[ix2]*(\[Gamma]*v[1][ix1] - v[2][ix1]) + b[ix1]*(-(\[Gamma]*v[1][ix2]) + v[2][ix2])))/(-1 + \[Gamma]^2)^2 + 
 (2*(-4 + d)^2*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[-2 + d/2]^2*m[2]^2*S[1][b, v[2]]*S[2][b, v[1]]*(b[ix2]*(v[1][ix1] - 2*(-2 + d)*\[Gamma]*v[2][ix1]) - 
    b[ix1]*(v[1][ix2] - 2*(-2 + d)*\[Gamma]*v[2][ix2])))/(-1 + \[Gamma]^2) + (4*(-4 + d)^2*mB^(2 - 2*d)*Pi^(4 - d)*Gamma[-2 + d/2]^2*m[2]^2*S[1][b, v[2]]^2*
   (-(b[ix2]*(v[1][ix1] - 2*(-2 + d)*\[Gamma]*v[2][ix1])) + b[ix1]*(v[1][ix2] - 2*(-2 + d)*\[Gamma]*v[2][ix2])))/(-1 + \[Gamma]^2) + 
 (4*(-4 + d)^2*mB^(2 - 2*d)*Pi^(4 - d)*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*Gamma[-2 + d/2]^2*m[2]^2*S[1, 1][b, b]*
   (b[ix2]*(v[1][ix1] - (-2 + d)*\[Gamma]*v[2][ix1]) - b[ix1]*(v[1][ix2] - (-2 + d)*\[Gamma]*v[2][ix2])))/((-2 + d)*(-1 + \[Gamma]^2)) + 
 (2*(-4 + d)^2*mB^(2 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[-2 + d/2]^2*m[2]^2*S[1, 2][b, b]*(-(b[ix2]*(v[1][ix1] - (-2 + d)*\[Gamma]*v[2][ix1])) + 
    b[ix1]*(v[1][ix2] - (-2 + d)*\[Gamma]*v[2][ix2])))/(-1 + \[Gamma]^2) - (16*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[-1 + d/2]^2*m[2]^2*S[1][b, v[2]]*
   (b[ix2]*(-v[1][ix1] + (-2 + d)*\[Gamma]*v[2][ix1]) + b[ix1]*(v[1][ix2] - (-2 + d)*\[Gamma]*v[2][ix2])))/((-2 + d)*(-1 + \[Gamma]^2)) + 
 (4*(-4 + d)^2*mB^(4 - 2*d)*Pi^(4 - d)*\[Gamma]*Gamma[-2 + d/2]^2*m[2]^2*S[1, 1][v[2], v[2]]*
   (b[ix2]*(\[Gamma]*(-1 + (-1 + (-2 + d)*\[Gamma]^2)*CE[1])*v[1][ix1] + (-1 + d + CE[1] - (-2 + d)*\[Gamma]^2*(1 + CE[1]))*v[2][ix1]) + 
    b[ix1]*(\[Gamma]*(1 + CE[1] - (-2 + d)*\[Gamma]^2*CE[1])*v[1][ix2] + (1 - d - CE[1] + (-2 + d)*\[Gamma]^2*(1 + CE[1]))*v[2][ix2])))/((-2 + d)*(-1 + \[Gamma]^2)^2) - 
 (mB^(3 - 2*d)*m[2]*S[1][b, v[2]]*S[1][ix1, v[2]]*(((35 - 24*d + 4*d^2)*Pi^(7/2)*Sqrt[-1 + \[Gamma]^2]*b[ix2]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
      ((-2 + d)*(9 - 5*d + (27 - 31*d + 8*d^2)*\[Gamma]^2)*m[1] + 2*(15 - 11*d + 2*d^2)*(-1 + (-3 + 2*d)*\[Gamma]^2)*m[2]))/Gamma[-3 + d] + 
    (4*mB*Pi^4*Gamma[-2 + d/2]^2*((-((8 - 6*d + d^2)^2*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]) + 2*Gamma[3 - d/2]*Gamma[-3 + d]*
          (-2*(-2 + d)^2*\[Gamma]*m[1] + 2*(-2 + d)^3*\[Gamma]^3*m[1] - (5 - 4*d + d^2)*m[2] + 2*(-14 + 17*d - 7*d^2 + d^3)*\[Gamma]^2*m[2]))*v[1][ix2] + 
       2*(-4 + d)^2*(-2 + d)^3*\[Gamma]*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]*v[2][ix2]))/(Gamma[2 - d/2]*Gamma[-4 + d])))/(2*(-2 + d)^2*Pi^d*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
 (mB^(5 - 2*d)*Pi^(7/2 - d)*m[2]*S[1][ix1, v[2]]*((21 - 13*d + 2*d^2)*\[Gamma]*(3 - 2*d*\[Gamma]^2 + (-3 + 2*d)*\[Gamma]^4)*b[ix2]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-7/2 + d]*
     Gamma[(-3 + d)/2]^2*(2*(-2 + d)*m[1] + (-5 + 2*d)*m[2]) + 2*mB*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*
     ((-((-4 + d)^2*(-2 + d)*\[Gamma]*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]) + 2*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-3 + d]*
         ((-1 + (-2 + d)*\[Gamma]^2)*m[1] + (-3 + d)*\[Gamma]*m[2]))*v[1][ix2] + (8 - 6*d + d^2)^2*\[Gamma]^2*(-1 + \[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]*v[2][ix2])))/
  ((-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) + 
 (mB^(3 - 2*d)*Pi^(7/2 - d)*m[2]*S[1][ix1, v[2]]*S[2][b, v[1]]*(3*(210 - 319*d + 179*d^2 - 44*d^3 + 4*d^4)*(-1 + \[Gamma]^2)*(1 + (5 - 3*d)*\[Gamma]^2 + (6 - 7*d + 2*d^2)*\[Gamma]^4)*b[ix2]*
     Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*(m[1] + m[2]) + 2*mB*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*
     ((-((-4 + d)^2*(-2 + d)*Gamma[2 - d/2]*Gamma[-4 + d]*(-((-5 + d)*\[Gamma]*m[1]) - (4 - 3*d + d^2)*\[Gamma]^3*m[1] + 2*(-2 + d)^2*\[Gamma]^5*m[1] + (-3 + d)*m[2] - 
           (2 - 3*d + d^2)*\[Gamma]^2*m[2] + 2*(-2 + d)^2*\[Gamma]^4*m[2])) + 2*Gamma[3 - d/2]*Gamma[-3 + d]*((26 - 18*d + 3*d^2)*\[Gamma]*m[1] - 2*(-2 + d)^2*(-7 + 2*d)*\[Gamma]^3*m[1] + 
          (-2 + d)^3*(-10 + 3*d)*\[Gamma]^5*m[1] + (-2 + d)^2*m[2] - 2*(-2 + d)^2*(-5 + 2*d)*\[Gamma]^2*m[2] + (-2 + d)^3*(-8 + 3*d)*\[Gamma]^4*m[2]))*v[1][ix2] + 
      2*(8 - 6*d + d^2)^2*\[Gamma]*(-3 + d - (-2 + d)^2*\[Gamma]^2 + (-2 + d)^2*\[Gamma]^4)*Gamma[2 - d/2]*Gamma[-4 + d]*m[2]*v[2][ix2])))/
  (2*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) - 
 (mB^(2 - 2*d)*Pi^(7/2 - d)*m[2]*S[1][b, ix1]*S[2][b, v[1]]*(2*(-105 + 107*d - 36*d^2 + 4*d^3)*mB*\[Gamma]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
     ((3*(-3 + d) + (-3 + 2*d)*\[Gamma]^2)*m[1] + 3*(-2 + d)*m[2])*v[1][ix2] - 
    (-2 + d)*(4*(-4 + d)^3*(-2 + d)*Sqrt[Pi]*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*b[ix2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*m[2] + 3*(-105 + 107*d - 36*d^2 + 4*d^3)*mB*(-1 + (-3 + 2*d)*\[Gamma]^2)*
       Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*(m[1] + m[2])*v[2][ix2])))/(2*(-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-3 + d]) + 
 (mB^(4 - 2*d)*Pi^(7/2 - d)*m[2]*S[1, 2][ix1, v[1]]*(mB*\[Gamma]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[(-3 + d)/2]^2*
     (8*(-2 + d)*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(m[1] + m[2]) - (21 - 13*d + 2*d^2)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*
       ((3*(-4 + d) + (18 - 9*d + 2*d^2)*\[Gamma]^2 + (6 - 4*d)*\[Gamma]^4)*m[1] + (-2 + d)*(3 + (-9 + 2*d)*\[Gamma]^2)*m[2]))*v[1][ix2] - 
    (-2 + d)*(2*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*b[ix2]*Gamma[3/2 - d/2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*(2*(-2 + d)*\[Gamma]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[3 - d/2]*Gamma[-3 + d]*
         (\[Gamma]*m[1] + m[2]) + (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-1 - (6 - 5*d + d^2)*\[Gamma]^2 + (-2 + d)^2*\[Gamma]^4)*m[1] + \[Gamma]*(1 - d + 2*(-2 + d)*\[Gamma]^2)*m[2])) + 
      mB*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[(-3 + d)/2]^2*((63 - 39*d + 6*d^2 - 3*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^2 + 2*(-63 + 81*d - 32*d^2 + 4*d^3)*\[Gamma]^4)*
         Gamma[3/2 - d/2]*Gamma[-7/2 + d] + 8*\[Gamma]^2*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d])*(m[1] + m[2])*v[2][ix2])))/
  (2*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*Gamma[3/2 - d/2]*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) + 
 (8*mB^(4 - 2*d)*Pi^(4 - d)*m[2]*S[1][b, ix1]*(((1 + (-4 + d)*(-2 + d)*\[Gamma]^2)*b[ix2]*Gamma[-1 + d/2]^2*m[2])/(-1 + \[Gamma]^2) + 
    ((-3 + d)*(-2 + d)*(-7 + 2*d)*mB*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]*(((3 - 6*(-3 + d)*\[Gamma]^2 + (3 - 2*d)*\[Gamma]^4)*m[1] + 3*(1 + (5 - 2*d)*\[Gamma]^2)*m[2])*v[1][ix2] + 
       \[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*(2*(-2 + d)*m[1] + (-5 + 2*d)*m[2])*v[2][ix2]))/(2^d*(-1 + \[Gamma]^2)^(3/2)*Gamma[d/2])))/(-2 + d)^2 - 
 (mB^(3 - 2*d)*Pi^(7/2 - d)*m[2]*S[1, 2][ix1, b]*((210 - 319*d + 179*d^2 - 44*d^3 + 4*d^4)*\[Gamma]*(-1 + \[Gamma]^2)*(3 + (9 - 5*d)*\[Gamma]^2 + (6 - 7*d + 2*d^2)*\[Gamma]^4)*b[ix2]*
     Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*(m[1] + m[2]) + 2*mB*Sqrt[Pi]*Sqrt[-1 + \[Gamma]^2]*Gamma[-2 + d/2]^2*Gamma[-3 + d]*
     (((-4 + d)^2*(-2 + d)*\[Gamma]*Gamma[2 - d/2]*Gamma[-4 + d]*(-((-5 + d)*\[Gamma]*m[1]) - (4 - 3*d + d^2)*\[Gamma]^3*m[1] + 2*(-2 + d)^2*\[Gamma]^5*m[1] - (-7 + d)*m[2] + 
          (10 - 9*d + d^2)*\[Gamma]^2*m[2] + 4*(-2 + d)*\[Gamma]^4*m[2]) + 2*Gamma[3 - d/2]*Gamma[-3 + d]*((2 - (6 - 4*d + d^2)*\[Gamma]^2 - 2*(-3 + d)*(-2 + d)^2*\[Gamma]^4 + (-2 + d)^4*\[Gamma]^6)*
           m[1] + (-2 + d)*\[Gamma]*(2 + d - 2*(2 - 2*d + d^2)*\[Gamma]^2 + (-16 + 16*d - 6*d^2 + d^3)*\[Gamma]^4)*m[2]))*v[1][ix2] + 
      (-2 + d)*(-2*\[Gamma]*Gamma[3 - d/2]*Gamma[-3 + d]*(d*m[1] - 2*(9 - 8*d + 2*d^2)*\[Gamma]^2*m[1] + (-2 + d)^2*d*\[Gamma]^4*m[1] + 5*(-2 + d)*\[Gamma]*m[2] - 2*(8 - 10*d + 3*d^2)*\[Gamma]^3*m[2] + 
          (-2 + d)^2*(2 + d)*\[Gamma]^5*m[2]) + (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-5 + d)*\[Gamma]*m[1] + (4 - 3*d + d^2)*\[Gamma]^3*m[1] - 2*(-2 + d)^2*\[Gamma]^5*m[1] - m[2] + 
          (8 - 6*d + d^2)*\[Gamma]^2*m[2] - (-8 + 16*d - 8*d^2 + d^3)*\[Gamma]^4*m[2] + (-6 + d)*(-2 + d)^2*\[Gamma]^6*m[2]))*v[2][ix2])))/
  (2*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d]*Gamma[-3 + d]) + 
 (mB^(3 - 2*d)*m[2]*S[1, 1][b, ix1]*(((35 - 24*d + 4*d^2)*Pi^(7/2)*b[ix2]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
      (-12*(-1 + \[Gamma]^2)^2*CE[1]*m[1] + 8*d^5*\[Gamma]^4*CE[1]*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*((5 + 12*CE[1] + \[Gamma]^2*(-1 + 32*CE[1]))*m[1] + 2*(2 + (7 + 15*\[Gamma]^2)*CE[1])*m[2]) + 
       2*d*((7 + 19*CE[1] + 2*\[Gamma]^2*(29 + 59*CE[1]) + \[Gamma]^4*(7 + 79*CE[1]))*m[1] + 6*(2 + CE[1] + 6*\[Gamma]^4*CE[1] + \[Gamma]^2*(10 + 29*CE[1]))*m[2]) + 
       d^3*((7 + 6*CE[1] + 12*\[Gamma]^2*(5 + 13*CE[1]) + 3*\[Gamma]^4*(-1 + 66*CE[1]))*m[1] + 4*(1 + CE[1] + 40*\[Gamma]^4*CE[1] + \[Gamma]^2*(15 + 49*CE[1]))*m[2]) - 
       d^2*((17 + 24*CE[1] + 2*\[Gamma]^2*(71 + 172*CE[1]) + \[Gamma]^4*(9 + 280*CE[1]))*m[1] + 4*(5 + 4*CE[1] + 45*\[Gamma]^4*CE[1] + \[Gamma]^2*(37 + 113*CE[1]))*m[2])))/
     (d*(-1 + \[Gamma]^2)^(3/2)*Gamma[-3 + d]) + (8*(-2 + d)*mB*Pi^4*Gamma[-2 + d/2]^2*
      ((2*Gamma[3 - d/2]*Gamma[-3 + d]*((-2 + d)^4*\[Gamma]^7*CE[1]*m[1] - (-2 + d)*\[Gamma]*(3 + CE[1])*m[1] - (-2 + d)^2*\[Gamma]^5*(d - 6*CE[1] + 3*d*CE[1])*m[1] + 
           (-2 + d)*\[Gamma]^3*(-6*(1 + CE[1]) + d*(4 + 3*CE[1]))*m[1] + (-2 + d)^4*\[Gamma]^6*CE[1]*m[2] - (-1 + d - 2*CE[1] + d*CE[1])*m[2] - 
           (-2 + d)^2*\[Gamma]^4*(-1 + d - 6*CE[1] + 3*d*CE[1])*m[2] + \[Gamma]^2*(13 + 12*CE[1] - 12*d*(1 + CE[1]) + 3*d^2*(1 + CE[1]))*m[2]) + 
         (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-2 + d)^3*\[Gamma]^7*CE[1]*m[1] - \[Gamma]*(-1 + d + CE[1])*m[1] - (-2 + d)^2*\[Gamma]^5*(2 + 3*CE[1])*m[1] + 
           (-2 + d)*\[Gamma]^3*(1 + d + 3*CE[1])*m[1] - (-2 + d)^2*\[Gamma]^6*CE[1]*m[2] + (-2 + d)*(1 + CE[1])*m[2] - \[Gamma]^2*(-1 + d + 9*CE[1] - 8*d*CE[1] + 2*d^2*CE[1])*m[2] + 
           (-2 + d)*\[Gamma]^4*(4 + 6*CE[1] + d^2*CE[1] - d*(1 + 4*CE[1]))*m[2]))*v[1][ix2] - 
       (2*(-2 + d)*Gamma[3 - d/2]*Gamma[-3 + d]*((-1 + (-2 + d)*\[Gamma]^2)*(1 + CE[1] - (-2 + d)*\[Gamma]^2*(-1 + 2*CE[1]) + (-2 + d)*\[Gamma]^4*(-2 + (-2 + d)*CE[1]))*m[1] + 
           \[Gamma]*(-2 - CE[1] + (-2 + d)^3*\[Gamma]^6*CE[1] - (-2 + d)^2*\[Gamma]^4*(2 + 3*CE[1]) + \[Gamma]^2*(1 + d^2 - 6*CE[1] + d*(-2 + 3*CE[1])))*m[2]) + 
         (-4 + d)^2*Gamma[2 - d/2]*Gamma[-4 + d]*((-1 + (-2 + d)*\[Gamma]^2)*(-1 + d + CE[1] + (-2 + d)^2*\[Gamma]^4*CE[1] - 2*(-2 + d)*\[Gamma]^2*(1 + CE[1]))*m[1] + 
           \[Gamma]*(7 - 8*d + 2*d^2 + CE[1] - 3*d*CE[1] + d^2*CE[1] - (-2 + d)^4*\[Gamma]^6*CE[1] + (-2 + d)^2*\[Gamma]^4*(-2 + d - 3*CE[1] - d*CE[1] + d^2*CE[1]) - 
             (-2 + d)*\[Gamma]^2*(-4 + d^2*(1 + 2*CE[1]) - d*(1 + 5*CE[1])))*m[2]))*v[2][ix2]))/((-1 + \[Gamma]^2)^2*(-1 + (-2 + d)*\[Gamma]^2)*Gamma[2 - d/2]*Gamma[-4 + d])))/
  (4*(-2 + d)^3*Pi^d)


(* ::Section:: *)
(*Scattering angle \[Theta]*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[Theta][1] = eE*((4*mB^(3 - d)*Pi^(2 - d/2)*(-1 - 2*\[Gamma]^2 + d*\[Gamma]^2)*Gamma[-1 + d/2])/((-2 + d)*(-1 + \[Gamma]^2)) - (4*(-3 + d)*mB^(2 - d)*Pi^(2 - d/2)*\[Gamma]*Gamma[-1 + d/2]*(-s[1] - s[2]))/
   Sqrt[-1 + \[Gamma]^2] - (2*(-3 + d)*mB^(1 - d)*Pi^(2 - d/2)*(-1 - 2*\[Gamma]^2 + d*\[Gamma]^2)*Gamma[-1 + d/2]*((-3 + d + (-2 + d)*\[Gamma]^2*(-1 + CE[1]) - CE[1])*s[1]^2 - 
     (-2 + d)*(-1 + 2*\[Gamma]^2)*s[1]*s[2] + (-3 + d + (-2 + d)*\[Gamma]^2*(-1 + CE[2]) - CE[2])*s[2]^2))/((-1 + \[Gamma]^2)*(-1 + (-2 + d)*\[Gamma]^2)));


(* ::Subsection::Closed:: *)
(*2PM*)


\[Theta][2] = eE*(((-4 + d)*(-3 + d)*(-7 + 2*d)*mB^(6 - 2*d)*Pi^(7/2 - d)*(3 - 6*(-5 + 2*d)*\[Gamma]^2 + (15 - 16*d + 4*d^2)*\[Gamma]^4)*Gamma[-2 + d/2]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
    (m[1] + m[2]))/(2*(-2 + d)^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2*Gamma[-1 + d/2]*Gamma[-3 + d]) + 
  ((-4 + d)*(-5 + 2*d)*mB^(4 - 2*d)*Pi^(7/2 - d)*Gamma[-2 + d/2]*Gamma[(-3 + d)/2]^2*(4*(-4 + d)*(-1 + \[Gamma]^2)*(2 - 3*d + (-2 + d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*
      m[1] + (21 - 13*d + 2*d^2)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*((-86 + 129*d - 65*d^2 + 10*d^3 - 2*(130 - 247*d + 184*d^2 - 63*d^3 + 8*d^4)*\[Gamma]^2 + 
         (202 - 455*d + 369*d^2 - 128*d^3 + 16*d^4)*\[Gamma]^4)*m[1] + 4*(6 - 5*d + d^2)*(2*(-3 + d) + (-15 + 16*d - 4*d^2)*\[Gamma]^2 + (15 - 16*d + 4*d^2)*\[Gamma]^4)*m[2]))*s[1]^2)/
   (8*(-2 + d)^3*(-1 + \[Gamma]^2)^2*Gamma[3/2 - d/2]*Gamma[-1 + d/2]*Gamma[-3 + d]) - 
  ((-4 + d)*(-5 + 2*d)*mB^(4 - 2*d)*Pi^(7/2 - d)*CE[1]*Gamma[-2 + d/2]*Gamma[(-3 + d)/2]^2*
    (4*(-1 + \[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(2*(-1 + d)*(-6 + d + (6 - 7*d + 2*d^2)*\[Gamma]^2)*m[1] + (-3 + d)*d*(-5 + d + (3 - 5*d + 2*d^2)*\[Gamma]^2)*m[2]) + 
     (21 - 13*d + 2*d^2)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*((-6 + 19*d - 12*d^2 + 3*d^3 - 2*(-6 - 59*d + 86*d^2 - 39*d^3 + 6*d^4)*\[Gamma]^2 + 
         (-6 + 79*d - 140*d^2 + 99*d^3 - 32*d^4 + 4*d^5)*\[Gamma]^4)*m[1] + 2*(-3 + d)*d*(-1 + d + (-29 + 28*d - 7*d^2)*\[Gamma]^2 + (-6 + 13*d - 9*d^2 + 2*d^3)*\[Gamma]^4)*m[2]))*s[1]^2)/
   (4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^2*Gamma[3/2 - d/2]*Gamma[-1 + d/2]*Gamma[-3 + d]) + 
  ((-4 + d)*(-3 + d)^2*(-7 + 2*d)*mB^(5 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-2 + d/2]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
    ((-5 + 2*d)*m[1] + 2*(-2 + d)*m[2])*s[2])/((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-1 + d/2]*Gamma[-3 + d]) + 
  ((-4 + d)*(-5 + 2*d)*mB^(4 - 2*d)*Pi^(7/2 - d)*Gamma[-2 + d/2]*Gamma[(-3 + d)/2]^2*(4*(-4 + d)*(-1 + \[Gamma]^2)*(2 - 3*d + (-2 + d)*\[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*
      m[2] + (21 - 13*d + 2*d^2)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*(4*(6 - 5*d + d^2)*(2*(-3 + d) + (-15 + 16*d - 4*d^2)*\[Gamma]^2 + (15 - 16*d + 4*d^2)*\[Gamma]^4)*m[1] + 
       (-86 + 129*d - 65*d^2 + 10*d^3 - 2*(130 - 247*d + 184*d^2 - 63*d^3 + 8*d^4)*\[Gamma]^2 + (202 - 455*d + 369*d^2 - 128*d^3 + 16*d^4)*\[Gamma]^4)*m[2]))*s[2]^2)/
   (8*(-2 + d)^3*(-1 + \[Gamma]^2)^2*Gamma[3/2 - d/2]*Gamma[-1 + d/2]*Gamma[-3 + d]) - 
  ((-4 + d)*(-5 + 2*d)*mB^(4 - 2*d)*Pi^(7/2 - d)*CE[2]*Gamma[-2 + d/2]*Gamma[(-3 + d)/2]^2*
    (4*(-1 + \[Gamma]^2)*Gamma[5/2 - d/2]*Gamma[-5/2 + d]*(2*d^4*\[Gamma]^2*m[1] - 12*(-1 + \[Gamma]^2)*m[2] + 2*d^2*((-4 + 9*\[Gamma]^2)*m[1] + m[2] - 9*\[Gamma]^2*m[2]) + 
       d^3*(m[1] - 11*\[Gamma]^2*m[1] + 4*\[Gamma]^2*m[2]) + d*((15 - 9*\[Gamma]^2)*m[1] + 2*(-7 + 13*\[Gamma]^2)*m[2])) + (21 - 13*d + 2*d^2)*Gamma[3/2 - d/2]*Gamma[-7/2 + d]*
      (-6*(-1 + \[Gamma]^2)^2*m[2] + 4*d^5*\[Gamma]^4*(m[1] + m[2]) - 2*d^4*\[Gamma]^2*((7 + 15*\[Gamma]^2)*m[1] + 2*(3 + 8*\[Gamma]^2)*m[2]) + 
       d^3*((2 + 98*\[Gamma]^2 + 80*\[Gamma]^4)*m[1] + 3*(1 + 26*\[Gamma]^2 + 33*\[Gamma]^4)*m[2]) - 2*d^2*((4 + 113*\[Gamma]^2 + 45*\[Gamma]^4)*m[1] + 2*(3 + 43*\[Gamma]^2 + 35*\[Gamma]^4)*m[2]) + 
       d*(6*(1 + 29*\[Gamma]^2 + 6*\[Gamma]^4)*m[1] + (19 + 118*\[Gamma]^2 + 79*\[Gamma]^4)*m[2])))*s[2]^2)/(4*(-2 + d)^3*d*(-1 + \[Gamma]^2)^2*Gamma[3/2 - d/2]*Gamma[-1 + d/2]*Gamma[-3 + d]) - 
  s[1]*(-(((-4 + d)*(-3 + d)^2*(-7 + 2*d)*mB^(5 - 2*d)*Pi^(7/2 - d)*\[Gamma]*(-3 + (-3 + 2*d)*\[Gamma]^2)*Gamma[-2 + d/2]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
       (2*(-2 + d)*m[1] + (-5 + 2*d)*m[2]))/((-2 + d)^2*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*Gamma[-1 + d/2]*Gamma[-3 + d])) - 
    ((-4 + d)*(-3 + d)^2*(35 - 24*d + 4*d^2)*mB^(4 - 2*d)*Pi^(7/2 - d)*(3 + (3 - 6*d)*\[Gamma]^2 + 4*(-3 + 2*d)*\[Gamma]^4)*Gamma[-2 + d/2]*Gamma[-7/2 + d]*Gamma[(-3 + d)/2]^2*
      (m[1] + m[2])*s[2])/(2*(-2 + d)*(-1 + \[Gamma]^2)^2*Gamma[-1 + d/2]*Gamma[-3 + d])));

